Sampling Off-Axis Neutrino Fluxes with the Short-Baseline Near Detector

The Short-Baseline Near Detector (SBND), the near detector in the Short-Baseline Neutrino Program at Fermi National Accelerator Laboratory, is located just 110 m from the Booster Neutrino Beam target. Thanks to this close proximity, relative to its 4 m $\times$ 4 m front face, neutrinos enter SBND over a range of angles from $0^{\circ}$ to approximately $1.6^{\circ}$, enabling the detector to sample variations in the neutrino flux as a function of angle-a technique known as PRISM, referred to here as SBND-PRISM. In this paper, we show how muon- and electron-neutrino fluxes vary as a function of the neutrino beam axis angle and how this can be exploited to expand the physics potential of SBND. We make use of a model that predicts an angle-dependent electron-neutrino excess signal to illustrate this effect, such as $\nu_\mu \to \nu_e$ oscillations. We present how SBND-PRISM provides a method to add robustness against uncertainties in cross-section modeling and, more generally, uncertainties that do not depend on the spatial position of neutrino interaction inside the detector. The fluxes, along with their associated covariance matrices, are made publicly available with this publication.

==> anc/README.txt <==
# SBND-PRIM Paper Flux Release

These files contain the data release for the manuscript "SBND-PRISM: Sampling Off-Axis Neutrino Fluxes with the Short-Baseline Near Detector". The files are:

- `flux_numu.csv`: contains the muon-neutrino flux at the SBND detector front face for the eight off-axis angle regions described in the paper. The file contains eight histograms concatenated together. Each histogram has 16 equal-width bins in neutrino energy from 0 to 4 GeV. The units are neutrinos / 10e6 POT / m^2 / 250 MeV.

- `flux_nue.csv`: contains the electron-neutrino flux at the SBND detector front face for the eight off-axis angle regions described in the paper. The file contains eight histograms concatenated together. Each histogram has 16 equal-width bins in neutrino energy from 0 to 4 GeV. The units are neutrinos / 10e6 POT / m^2 / 250 MeV.

- `covariance_numu.csv`: contains the muon-neutrino flux covariance matrix that includes the flux systematics used in the analysis described in the manuscript. This is a 128x128 matrix (8 histograms with 16 bins each). 

- `covariance_nue.csv`: contains the electron-neutrino flux covariance matrix that includes the flux systematics used in the analysis described in the manuscript. This is a 128x128 matrix (8 histograms with 16 bins each).

- `areas.csv`: contains the areas of the eight off-axis regions on the SBND upstream face, as illustrated in the inset of Fig. 2 in the manuscript. The eight fluxes in `flux_numu.csv` and `flux_nue.csv` are evaluated on these eight surfaces.


==> anc/areas.csv <==
# Areas of the eight off-axis regions on the SBND upstream face as illustrated in the inset of Fig. 2 in the manuscript.
4.6318e-01
1.3896e+00
2.2911e+00
2.6139e+00
2.8888e+00
1.8873e+00
1.4915e+00
5.2140e-01


==> anc/covariance_nue.csv <==
# Electron neutrino covariance matrix.
8.74e-03,2.81e-03,7.79e-04,4.48e-04,1.64e-04,-1.29e-04,-3.93e-05,-3.05e-05,-1.93e-05,5.92e-05,-9.09e-06,-3.43e-05,-3.63e-05,5.59e-06,-4.93e-06,6.02e-06,8.18e-03,2.73e-03,8.33e-04,4.44e-04,1.31e-04,-9.48e-05,-4.33e-05,-8.02e-06,-3.60e-05,5.67e-05,-1.68e-05,-2.13e-05,-3.63e-05,9.33e-07,-4.05e-06,5.54e-06,8.80e-03,2.75e-03,7.87e-04,4.06e-04,1.58e-04,-5.56e-05,-5.34e-05,9.23e-06,-9.20e-06,4.30e-05,-1.28e-05,-2.10e-05,-3.00e-05,1.56e-06,-1.31e-06,6.89e-06,8.80e-03,2.64e-03,7.32e-04,4.39e-04,1.42e-04,-4.90e-05,-2.62e-05,2.81e-05,1.22e-05,5.32e-05,-1.84e-06,-1.58e-05,-2.09e-05,2.38e-06,3.20e-06,7.48e-06,8.87e-03,2.73e-03,7.65e-04,4.27e-04,1.39e-04,-3.65e-05,-9.96e-06,3.47e-05,2.40e-05,6.44e-05,-1.54e-06,-5.45e-06,-1.90e-05,3.06e-06,1.29e-06,5.80e-06,9.60e-03,2.72e-03,6.88e-04,3.81e-04,1.58e-04,-4.01e-05,4.75e-05,7.27e-05,1.84e-05,6.79e-05,9.45e-06,-1.36e-05,-1.56e-05,4.53e-06,1.86e-06,3.71e-06,7.62e-03,2.11e-03,5.97e-04,3.52e-04,1.33e-04,2.01e-06,3.26e-05,4.75e-05,1.84e-05,5.99e-05,-1.22e-06,-6.99e-06,-1.47e-05,2.35e-06,2.21e-06,4.49e-06,6.62e-03,1.52e-03,2.36e-04,6.58e-05,-1.09e-04,-9.32e-05,-8.71e-05,2.35e-05,-2.41e-05,-1.89e-06,-9.29e-06,-1.46e-05,-1.76e-05,-8.31e-06,4.21e-07,-2.12e-06
2.81e-03,1.15e-03,3.38e-04,1.87e-04,8.29e-05,-2.25e-05,3.68e-06,-3.13e-07,2.80e-07,2.32e-05,3.69e-07,-8.72e-06,-1.02e-05,2.69e-06,-1.11e-06,2.17e-06,2.65e-03,1.11e-03,3.55e-04,1.86e-04,7.28e-05,-1.08e-05,2.57e-06,6.85e-06,-5.35e-06,2.24e-05,-2.31e-06,-4.73e-06,-1.02e-05,1.03e-06,-9.02e-07,2.12e-06,2.86e-03,1.11e-03,3.38e-04,1.72e-04,8.06e-05,8.92e-07,-2.14e-06,1.18e-05,3.00e-06,1.76e-05,-1.21e-06,-4.69e-06,-8.36e-06,1.17e-06,9.87e-09,2.53e-06,2.85e-03,1.07e-03,3.16e-04,1.82e-04,7.55e-05,1.44e-06,6.23e-06,1.68e-05,9.34e-06,2.05e-05,2.14e-06,-3.29e-06,-5.61e-06,1.56e-06,1.37e-06,2.67e-06,2.87e-03,1.11e-03,3.28e-04,1.76e-04,7.26e-05,4.56e-06,1.05e-05,1.85e-05,1.24e-05,2.38e-05,1.89e-06,-3.96e-09,-5.16e-06,1.61e-06,6.49e-07,2.10e-06,3.09e-03,1.10e-03,2.97e-04,1.58e-04,7.64e-05,2.41e-06,2.76e-05,2.98e-05,9.95e-06,2.44e-05,5.37e-06,-2.95e-06,-4.07e-06,1.95e-06,7.77e-07,1.47e-06,2.47e-03,8.62e-04,2.58e-04,1.44e-04,6.30e-05,1.19e-05,2.01e-05,2.03e-05,9.16e-06,2.13e-05,1.41e-06,-1.14e-06,-4.06e-06,1.11e-06,8.98e-07,1.56e-06,2.15e-03,6.62e-04,1.39e-04,4.81e-05,-1.70e-05,-2.02e-05,-2.03e-05,1.17e-05,-4.51e-06,8.83e-07,-1.74e-06,-3.90e-06,-5.09e-06,-2.36e-06,2.96e-07,-4.97e-07
7.79e-04,3.38e-04,1.30e-04,8.24e-05,4.49e-05,8.51e-06,1.36e-05,7.50e-06,7.26e-06,1.09e-05,3.44e-06,-2.74e-07,-1.15e-06,1.74e-06,3.16e-07,8.69e-07,7.38e-04,3.27e-04,1.34e-04,8.19e-05,4.23e-05,1.25e-05,1.33e-05,1.02e-05,4.88e-06,1.08e-05,2.32e-06,1.11e-06,-1.23e-06,1.41e-06,4.75e-07,1.04e-06,7.98e-04,3.28e-04,1.29e-04,7.71e-05,4.39e-05,1.50e-05,1.13e-05,1.11e-05,7.33e-06,9.08e-06,2.72e-06,1.06e-06,-7.09e-07,1.29e-06,5.60e-07,1.09e-06,7.99e-04,3.17e-04,1.23e-04,7.94e-05,4.30e-05,1.43e-05,1.35e-05,1.20e-05,8.95e-06,9.83e-06,3.35e-06,1.32e-06,-2.49e-07,1.70e-06,9.91e-07,1.12e-06,8.08e-04,3.28e-04,1.25e-04,7.69e-05,4.11e-05,1.46e-05,1.43e-05,1.23e-05,9.26e-06,1.06e-05,3.12e-06,1.99e-06,-1.73e-07,1.43e-06,7.30e-07,8.63e-07,8.74e-04,3.24e-04,1.17e-04,6.95e-05,4.05e-05,1.38e-05,1.79e-05,1.46e-05,8.43e-06,1.03e-05,3.94e-06,1.05e-06,2.25e-08,1.26e-06,6.88e-07,7.29e-07,6.96e-04,2.58e-04,9.86e-05,6.26e-05,3.37e-05,1.33e-05,1.41e-05,1.09e-05,6.92e-06,8.78e-06,2.56e-06,1.14e-06,-7.66e-08,8.83e-07,5.37e-07,6.61e-07,6.12e-04,2.04e-04,6.94e-05,3.47e-05,1.13e-05,4.28e-06,2.22e-06,8.67e-06,3.42e-06,2.79e-06,1.09e-06,1.02e-07,-5.98e-07,-3.34e-08,3.82e-07,1.04e-07
4.48e-04,1.87e-04,8.24e-05,6.39e-05,3.63e-05,1.08e-05,1.41e-05,8.97e-06,8.87e-06,1.03e-05,4.79e-06,1.08e-06,2.22e-07,1.81e-06,6.25e-07,7.52e-07,4.24e-04,1.80e-04,8.48e-05,6.35e-05,3.49e-05,1.36e-05,1.40e-05,1.11e-05,6.80e-06,1.03e-05,3.70e-06,2.19e-06,1.26e-07,1.62e-06,7.64e-07,1.05e-06,4.62e-04,1.81e-04,8.22e-05,6.00e-05,3.57e-05,1.50e-05,1.24e-05,1.15e-05,8.54e-06,8.83e-06,4.05e-06,2.09e-06,4.28e-07,1.45e-06,7.73e-07,1.06e-06,4.62e-04,1.76e-04,7.89e-05,6.14e-05,3.54e-05,1.42e-05,1.39e-05,1.19e-05,9.47e-06,9.35e-06,4.26e-06,2.20e-06,5.84e-07,1.90e-06,1.08e-06,1.05e-06,4.68e-04,1.82e-04,8.04e-05,6.01e-05,3.39e-05,1.43e-05,1.43e-05,1.19e-05,9.47e-06,9.85e-06,3.93e-06,2.55e-06,5.89e-07,1.53e-06,8.60e-07,8.05e-07,5.09e-04,1.79e-04,7.54e-05,5.42e-05,3.31e-05,1.37e-05,1.64e-05,1.31e-05,8.78e-06,9.23e-06,4.45e-06,1.79e-06,6.60e-07,1.29e-06,7.88e-07,7.30e-07,4.04e-04,1.43e-04,6.26e-05,4.93e-05,2.79e-05,1.24e-05,1.31e-05,1.01e-05,7.04e-06,7.80e-06,3.27e-06,1.61e-06,5.45e-07,9.35e-07,5.53e-07,6.13e-07,3.54e-04,1.10e-04,4.61e-05,3.04e-05,1.34e-05,6.71e-06,5.10e-06,8.67e-06,4.85e-06,3.65e-06,1.88e-06,7.65e-07,3.60e-08,3.50e-07,4.39e-07,2.48e-07
1.64e-04,8.29e-05,4.49e-05,3.63e-05,2.47e-05,1.10e-05,1.23e-05,7.49e-06,7.24e-06,6.60e-06,3.84e-06,1.64e-06,9.40e-07,1.32e-06,5.87e-07,4.58e-07,1.58e-04,7.93e-05,4.54e-05,3.63e-05,2.41e-05,1.25e-05,1.23e-05,8.65e-06,6.01e-06,6.71e-06,3.18e-06,2.21e-06,8.73e-07,1.27e-06,6.90e-07,6.85e-07,1.74e-04,8.00e-05,4.45e-05,3.45e-05,2.42e-05,1.27e-05,1.12e-05,8.65e-06,6.82e-06,5.85e-06,3.38e-06,2.17e-06,9.91e-07,1.12e-06,6.15e-07,6.50e-07,1.77e-04,7.75e-05,4.32e-05,3.48e-05,2.46e-05,1.21e-05,1.18e-05,8.56e-06,7.12e-06,6.05e-06,3.33e-06,2.13e-06,9.09e-07,1.46e-06,7.56e-07,6.31e-07,1.80e-04,8.07e-05,4.36e-05,3.42e-05,2.33e-05,1.19e-05,1.18e-05,8.52e-06,6.86e-06,6.20e-06,3.07e-06,2.15e-06,8.78e-07,1.17e-06,6.39e-07,4.88e-07,2.00e-04,7.83e-05,4.15e-05,3.10e-05,2.24e-05,1.15e-05,1.22e-05,8.62e-06,6.48e-06,5.69e-06,3.22e-06,1.74e-06,8.64e-07,9.27e-07,5.61e-07,4.79e-07,1.58e-04,6.42e-05,3.39e-05,2.80e-05,1.91e-05,9.67e-06,9.87e-06,6.91e-06,5.13e-06,4.76e-06,2.57e-06,1.46e-06,7.37e-07,7.02e-07,3.80e-07,3.74e-07,1.40e-04,5.20e-05,2.94e-05,2.02e-05,1.31e-05,7.37e-06,6.28e-06,6.26e-06,4.44e-06,2.87e-06,1.66e-06,9.74e-07,4.35e-07,4.80e-07,3.32e-07,2.31e-07
-1.29e-04,-2.25e-05,8.51e-06,1.08e-05,1.10e-05,1.24e-05,9.67e-06,6.28e-06,5.59e-06,2.51e-06,2.91e-06,2.24e-06,1.94e-06,7.33e-07,6.42e-07,1.36e-07,-1.18e-04,-2.20e-05,7.12e-06,1.08e-05,1.17e-05,1.26e-05,9.76e-06,6.42e-06,5.25e-06,2.74e-06,2.65e-06,2.31e-06,1.91e-06,9.27e-07,6.87e-07,3.20e-07,-1.27e-04,-2.24e-05,7.84e-06,1.08e-05,1.08e-05,1.14e-05,9.41e-06,5.92e-06,4.98e-06,2.58e-06,2.68e-06,2.29e-06,1.83e-06,7.72e-07,4.93e-07,2.39e-07,-1.23e-04,-2.13e-05,8.48e-06,1.00e-05,1.16e-05,1.08e-05,8.95e-06,5.29e-06,4.55e-06,2.43e-06,2.27e-06,2.09e-06,1.45e-06,1.03e-06,5.03e-07,2.26e-07,-1.22e-04,-2.16e-05,7.57e-06,9.75e-06,1.09e-05,1.02e-05,8.56e-06,5.13e-06,4.07e-06,2.19e-06,2.13e-06,1.76e-06,1.38e-06,7.80e-07,4.67e-07,1.60e-07,-1.31e-04,-2.27e-05,8.51e-06,9.29e-06,9.71e-06,1.02e-05,6.95e-06,3.98e-06,4.04e-06,1.73e-06,1.87e-06,1.75e-06,1.24e-06,5.47e-07,3.77e-07,2.26e-07,-1.04e-04,-1.51e-05,6.12e-06,8.03e-06,8.33e-06,7.41e-06,5.96e-06,3.60e-06,3.06e-06,1.35e-06,1.79e-06,1.34e-06,1.13e-06,4.50e-07,2.38e-07,1.41e-07,-8.64e-05,-5.44e-06,1.38e-05,1.15e-05,1.18e-05,8.67e-06,7.02e-06,4.00e-06,3.94e-06,1.92e-06,1.42e-06,1.16e-06,9.57e-07,6.45e-07,2.43e-07,2.24e-07
-3.93e-05,3.68e-06,1.36e-05,1.41e-05,1.23e-05,9.67e-06,9.69e-06,6.41e-06,5.81e-06,3.71e-06,3.17e-06,1.90e-06,1.46e-06,8.87e-07,6.08e-07,2.54e-07,-3.38e-05,2.99e-06,1.28e-05,1.41e-05,1.26e-05,1.03e-05,9.71e-06,6.93e-06,5.16e-06,3.98e-06,2.77e-06,2.21e-06,1.47e-06,1.02e-06,6.36e-07,4.82e-07,-3.41e-05,3.02e-06,1.32e-05,1.36e-05,1.21e-05,9.74e-06,9.14e-06,6.65e-06,5.29e-06,3.56e-06,2.87e-06,2.17e-06,1.46e-06,8.66e-07,4.92e-07,4.08e-07,-3.19e-05,3.13e-06,1.33e-05,1.32e-05,1.28e-05,9.30e-06,9.11e-06,6.26e-06,5.15e-06,3.62e-06,2.58e-06,2.06e-06,1.18e-06,1.22e-06,5.61e-07,3.87e-07,-3.07e-05,3.78e-06,1.29e-05,1.31e-05,1.21e-05,8.93e-06,8.98e-06,6.18e-06,4.80e-06,3.55e-06,2.41e-06,1.85e-06,1.13e-06,9.03e-07,4.97e-07,2.96e-07,-3.03e-05,2.36e-06,1.30e-05,1.22e-05,1.14e-05,8.96e-06,8.22e-06,5.54e-06,4.71e-06,3.02e-06,2.30e-06,1.70e-06,1.05e-06,6.73e-07,4.11e-07,3.45e-07,-2.47e-05,4.02e-06,9.97e-06,1.09e-05,9.88e-06,6.86e-06,6.90e-06,4.73e-06,3.62e-06,2.48e-06,2.04e-06,1.35e-06,9.75e-07,5.41e-07,2.77e-07,2.45e-07,-1.85e-05,6.44e-06,1.37e-05,1.11e-05,1.04e-05,7.09e-06,6.49e-06,4.74e-06,3.97e-06,2.17e-06,1.50e-06,1.07e-06,7.26e-07,5.93e-07,2.41e-07,2.45e-07
-3.05e-05,-3.13e-07,7.50e-06,8.97e-06,7.49e-06,6.28e-06,6.41e-06,4.97e-06,4.33e-06,3.03e-06,2.52e-06,1.40e-06,1.13e-06,7.21e-07,4.98e-07,2.22e-07,-2.67e-05,-8.60e-07,7.04e-06,8.85e-06,7.72e-06,6.66e-06,6.46e-06,5.39e-06,3.84e-06,3.19e-06,2.20e-06,1.61e-06,1.12e-06,7.94e-07,5.12e-07,4.15e-07,-2.70e-05,-6.94e-07,7.38e-06,8.53e-06,7.38e-06,6.25e-06,6.03e-06,5.15e-06,3.94e-06,2.85e-06,2.25e-06,1.57e-06,1.10e-06,6.73e-07,4.12e-07,3.70e-07,-2.62e-05,-4.94e-07,7.37e-06,8.32e-06,7.86e-06,6.01e-06,6.05e-06,4.84e-06,3.81e-06,2.90e-06,2.04e-06,1.49e-06,8.98e-07,9.50e-07,4.75e-07,3.49e-07,-2.57e-05,-6.63e-08,7.38e-06,8.41e-06,7.47e-06,5.73e-06,5.96e-06,4.79e-06,3.54e-06,2.85e-06,1.87e-06,1.37e-06,8.57e-07,6.92e-07,4.10e-07,2.68e-07,-2.58e-05,-1.14e-06,7.36e-06,7.78e-06,7.02e-06,5.77e-06,5.48e-06,4.32e-06,3.47e-06,2.40e-06,1.83e-06,1.22e-06,7.96e-07,5.29e-07,3.45e-07,3.01e-07,-2.10e-05,4.38e-07,5.48e-06,7.07e-06,6.12e-06,4.40e-06,4.55e-06,3.64e-06,2.65e-06,1.99e-06,1.58e-06,9.71e-07,7.26e-07,4.18e-07,2.32e-07,2.11e-07,-1.64e-05,1.97e-06,7.97e-06,7.25e-06,6.59e-06,4.60e-06,4.34e-06,3.62e-06,2.80e-06,1.71e-06,1.15e-06,7.73e-07,5.33e-07,4.50e-07,1.95e-07,2.05e-07
-1.93e-05,2.80e-07,7.26e-06,8.87e-06,7.24e-06,5.59e-06,5.81e-06,4.33e-06,4.32e-06,2.88e-06,2.44e-06,1.27e-06,1.05e-06,6.74e-07,5.18e-07,2.14e-07,-1.65e-05,-2.55e-07,6.91e-06,8.65e-06,7.41e-06,5.97e-06,5.85e-06,4.82e-06,3.74e-06,3.12e-06,2.07e-06,1.58e-06,1.06e-06,8.03e-07,5.29e-07,4.12e-07,-1.63e-05,-2.71e-08,7.26e-06,8.36e-06,7.11e-06,5.68e-06,5.51e-06,4.62e-06,3.90e-06,2.78e-06,2.14e-06,1.51e-06,1.06e-06,6.71e-07,4.14e-07,3.67e-07,-1.53e-05,9.10e-08,7.19e-06,8.18e-06,7.58e-06,5.46e-06,5.57e-06,4.38e-06,3.82e-06,2.86e-06,1.91e-06,1.47e-06,8.62e-07,9.84e-07,5.10e-07,3.51e-07,-1.47e-05,5.72e-07,7.27e-06,8.22e-06,7.24e-06,5.26e-06,5.60e-06,4.36e-06,3.62e-06,2.83e-06,1.79e-06,1.35e-06,8.34e-07,6.97e-07,4.41e-07,2.60e-07,-1.42e-05,-4.49e-07,7.20e-06,7.61e-06,6.87e-06,5.32e-06,5.14e-06,3.94e-06,3.55e-06,2.38e-06,1.74e-06,1.22e-06,7.64e-07,5.35e-07,3.66e-07,2.97e-07,-1.15e-05,7.08e-07,5.30e-06,6.97e-06,6.04e-06,4.11e-06,4.36e-06,3.39e-06,2.71e-06,1.99e-06,1.51e-06,9.69e-07,7.40e-07,4.26e-07,2.52e-07,2.18e-07,-8.31e-06,1.61e-06,7.28e-06,6.76e-06,6.22e-06,4.27e-06,3.99e-06,3.43e-06,2.82e-06,1.60e-06,1.10e-06,7.25e-07,5.04e-07,4.52e-07,2.00e-07,1.91e-07
5.92e-05,2.32e-05,1.09e-05,1.03e-05,6.60e-06,2.51e-06,3.71e-06,3.03e-06,2.88e-06,3.07e-06,1.80e-06,6.67e-07,4.39e-07,6.38e-07,3.12e-07,2.44e-07,5.70e-05,2.20e-05,1.13e-05,1.03e-05,6.24e-06,3.08e-06,3.72e-06,3.56e-06,2.35e-06,3.06e-06,1.50e-06,9.36e-07,4.09e-07,5.96e-07,3.58e-07,3.74e-07,6.34e-05,2.25e-05,1.11e-05,9.64e-06,6.38e-06,3.25e-06,3.25e-06,3.59e-06,2.74e-06,2.68e-06,1.57e-06,9.27e-07,4.56e-07,5.23e-07,3.26e-07,3.66e-07,6.30e-05,2.17e-05,1.06e-05,9.85e-06,6.53e-06,3.21e-06,3.60e-06,3.59e-06,2.87e-06,2.82e-06,1.57e-06,9.22e-07,4.17e-07,7.03e-07,4.07e-07,3.51e-07,6.41e-05,2.27e-05,1.11e-05,9.98e-06,6.29e-06,3.16e-06,3.69e-06,3.60e-06,2.79e-06,2.92e-06,1.42e-06,9.51e-07,4.04e-07,5.48e-07,3.40e-07,2.73e-07,7.17e-05,2.19e-05,1.03e-05,8.99e-06,6.23e-06,3.14e-06,4.06e-06,3.72e-06,2.65e-06,2.64e-06,1.53e-06,7.33e-07,4.01e-07,4.44e-07,3.00e-07,2.64e-07,5.61e-05,1.76e-05,8.30e-06,8.35e-06,5.42e-06,2.80e-06,3.24e-06,2.99e-06,2.08e-06,2.22e-06,1.20e-06,6.26e-07,3.38e-07,3.35e-07,2.05e-07,2.07e-07,4.92e-05,1.25e-05,6.24e-06,5.46e-06,3.17e-06,1.97e-06,1.93e-06,2.67e-06,1.71e-06,1.37e-06,7.79e-07,4.37e-07,1.90e-07,2.38e-07,1.64e-07,1.32e-07
-9.09e-06,3.69e-07,3.44e-06,4.79e-06,3.84e-06,2.91e-06,3.17e-06,2.52e-06,2.44e-06,1.80e-06,1.57e-06,7.72e-07,6.40e-07,4.39e-07,3.31e-07,1.43e-07,-7.49e-06,-5.79e-09,3.26e-06,4.71e-06,3.91e-06,3.12e-06,3.19e-06,2.80e-06,2.12e-06,1.93e-06,1.31e-06,9.55e-07,6.40e-07,5.00e-07,3.39e-07,2.73e-07,-7.21e-06,1.96e-07,3.50e-06,4.51e-06,3.75e-06,2.95e-06,2.96e-06,2.70e-06,2.22e-06,1.72e-06,1.37e-06,9.24e-07,6.38e-07,4.22e-07,2.72e-07,2.47e-07,-6.73e-06,2.42e-07,3.41e-06,4.43e-06,4.00e-06,2.85e-06,3.01e-06,2.55e-06,2.16e-06,1.77e-06,1.23e-06,8.96e-07,5.22e-07,6.13e-07,3.34e-07,2.36e-07,-6.45e-06,5.08e-07,3.53e-06,4.53e-06,3.84e-06,2.74e-06,3.04e-06,2.54e-06,2.05e-06,1.76e-06,1.15e-06,8.28e-07,5.04e-07,4.40e-07,2.88e-07,1.77e-07,-5.82e-06,-1.06e-07,3.40e-06,4.14e-06,3.64e-06,2.76e-06,2.81e-06,2.30e-06,2.00e-06,1.49e-06,1.12e-06,7.35e-07,4.63e-07,3.40e-07,2.40e-07,1.97e-07,-4.83e-06,5.36e-07,2.51e-06,3.83e-06,3.20e-06,2.16e-06,2.36e-06,1.99e-06,1.52e-06,1.24e-06,9.61e-07,5.88e-07,4.40e-07,2.70e-07,1.67e-07,1.46e-07,-3.37e-06,7.62e-07,3.36e-06,3.62e-06,3.28e-06,2.22e-06,2.15e-06,1.94e-06,1.56e-06,9.79e-07,6.97e-07,4.48e-07,2.99e-07,2.81e-07,1.27e-07,1.24e-07
-3.43e-05,-8.72e-06,-2.74e-07,1.08e-06,1.64e-06,2.24e-06,1.90e-06,1.40e-06,1.27e-06,6.67e-07,7.72e-07,5.60e-07,4.70e-07,2.04e-07,1.67e-07,4.54e-08,-3.15e-05,-8.51e-06,-6.34e-07,1.11e-06,1.76e-06,2.23e-06,1.93e-06,1.42e-06,1.20e-06,7.02e-07,7.03e-07,5.71e-07,4.58e-07,2.34e-07,1.77e-07,9.93e-08,-3.36e-05,-8.56e-06,-3.65e-07,1.13e-06,1.59e-06,1.99e-06,1.84e-06,1.31e-06,1.13e-06,6.63e-07,7.13e-07,5.68e-07,4.31e-07,1.98e-07,1.37e-07,8.26e-08,-3.29e-05,-8.20e-06,-1.89e-07,9.56e-07,1.76e-06,1.89e-06,1.74e-06,1.16e-06,1.02e-06,6.39e-07,6.17e-07,5.24e-07,3.42e-07,2.67e-07,1.36e-07,7.48e-08,-3.29e-05,-8.37e-06,-3.22e-07,1.03e-06,1.67e-06,1.78e-06,1.66e-06,1.12e-06,9.07e-07,5.88e-07,5.67e-07,4.47e-07,3.22e-07,2.01e-07,1.26e-07,5.68e-08,-3.49e-05,-8.62e-06,-8.78e-08,9.93e-07,1.47e-06,1.79e-06,1.32e-06,8.60e-07,9.01e-07,4.60e-07,5.17e-07,4.28e-07,2.92e-07,1.44e-07,1.03e-07,7.11e-08,-2.78e-05,-6.26e-06,-3.03e-07,8.52e-07,1.29e-06,1.27e-06,1.12e-06,7.96e-07,6.74e-07,3.62e-07,4.77e-07,3.32e-07,2.63e-07,1.19e-07,6.52e-08,4.57e-08,-2.33e-05,-3.84e-06,1.53e-06,1.88e-06,2.23e-06,1.64e-06,1.48e-06,8.47e-07,8.77e-07,5.02e-07,3.75e-07,3.01e-07,2.23e-07,1.63e-07,6.28e-08,6.55e-08
-3.63e-05,-1.02e-05,-1.15e-06,2.22e-07,9.40e-07,1.94e-06,1.46e-06,1.13e-06,1.05e-06,4.39e-07,6.40e-07,4.70e-07,4.58e-07,1.66e-07,1.66e-07,3.31e-08,-3.37e-05,-9.83e-06,-1.50e-06,2.41e-07,1.11e-06,1.90e-06,1.48e-06,1.12e-06,1.01e-06,4.82e-07,5.79e-07,4.84e-07,4.47e-07,2.07e-07,1.73e-07,8.18e-08,-3.63e-05,-9.92e-06,-1.21e-06,3.02e-07,9.14e-07,1.64e-06,1.43e-06,1.02e-06,9.23e-07,4.68e-07,5.83e-07,4.78e-07,4.24e-07,1.73e-07,1.25e-07,6.73e-08,-3.55e-05,-9.54e-06,-1.04e-06,1.29e-07,1.07e-06,1.57e-06,1.31e-06,8.69e-07,8.03e-07,4.41e-07,4.82e-07,4.41e-07,3.33e-07,2.40e-07,1.34e-07,6.19e-08,-3.57e-05,-9.77e-06,-1.18e-06,1.88e-07,1.02e-06,1.45e-06,1.25e-06,8.41e-07,7.07e-07,3.85e-07,4.54e-07,3.65e-07,3.16e-07,1.75e-07,1.22e-07,4.42e-08,-3.84e-05,-9.93e-06,-9.05e-07,2.27e-07,8.26e-07,1.47e-06,8.90e-07,5.73e-07,7.20e-07,2.74e-07,3.90e-07,3.64e-07,2.84e-07,1.24e-07,9.86e-08,5.99e-08,-3.04e-05,-7.37e-06,-9.54e-07,1.68e-07,7.37e-07,1.01e-06,7.81e-07,5.73e-07,5.25e-07,2.08e-07,3.81e-07,2.77e-07,2.60e-07,1.04e-07,6.44e-08,3.97e-08,-2.56e-05,-4.71e-06,8.79e-07,1.32e-06,1.81e-06,1.42e-06,1.21e-06,6.60e-07,7.38e-07,3.89e-07,3.09e-07,2.54e-07,2.18e-07,1.57e-07,5.70e-08,5.70e-08
5.59e-06,2.69e-06,1.74e-06,1.81e-06,1.32e-06,7.33e-07,8.87e-07,7.21e-07,6.74e-07,6.38e-07,4.39e-07,2.04e-07,1.66e-07,1.65e-07,9.15e-08,5.40e-08,5.60e-06,2.55e-06,1.74e-06,1.83e-06,1.28e-06,8.30e-07,8.90e-07,8.12e-07,5.81e-07,6.39e-07,3.69e-07,2.55e-07,1.53e-07,1.56e-07,1.04e-07,8.60e-08,6.37e-06,2.61e-06,1.77e-06,1.72e-06,1.27e-06,8.22e-07,7.90e-07,8.07e-07,6.38e-07,5.67e-07,3.85e-07,2.55e-07,1.59e-07,1.36e-07,8.67e-08,8.27e-08,6.55e-06,2.52e-06,1.70e-06,1.73e-06,1.33e-06,8.08e-07,8.38e-07,7.83e-07,6.41e-07,5.89e-07,3.69e-07,2.47e-07,1.37e-07,1.80e-07,1.06e-07,7.96e-08,6.72e-06,2.67e-06,1.76e-06,1.77e-06,1.27e-06,7.79e-07,8.42e-07,7.82e-07,6.12e-07,5.97e-07,3.38e-07,2.41e-07,1.31e-07,1.43e-07,9.00e-08,6.09e-08,7.83e-06,2.50e-06,1.65e-06,1.59e-06,1.23e-06,7.73e-07,8.62e-07,7.66e-07,5.91e-07,5.33e-07,3.47e-07,1.97e-07,1.25e-07,1.12e-07,7.81e-08,6.07e-08,6.09e-06,2.11e-06,1.31e-06,1.48e-06,1.08e-06,6.52e-07,6.90e-07,6.33e-07,4.55e-07,4.42e-07,2.84e-07,1.64e-07,1.06e-07,8.61e-08,5.27e-08,4.75e-08,5.53e-06,1.58e-06,1.17e-06,1.11e-06,8.25e-07,5.56e-07,5.16e-07,5.78e-07,4.20e-07,3.16e-07,1.93e-07,1.28e-07,7.31e-08,7.62e-08,4.32e-08,3.48e-08
-4.93e-06,-1.11e-06,3.16e-07,6.25e-07,5.87e-07,6.42e-07,6.08e-07,4.98e-07,5.18e-07,3.12e-07,3.31e-07,1.67e-07,1.66e-07,9.15e-08,9.76e-08,3.08e-08,-4.35e-06,-1.08e-06,2.50e-07,5.97e-07,6.31e-07,6.79e-07,6.04e-07,5.47e-07,4.53e-07,3.60e-07,2.69e-07,2.25e-07,1.74e-07,1.23e-07,9.33e-08,6.41e-08,-4.70e-06,-1.07e-06,3.31e-07,5.81e-07,5.70e-07,6.24e-07,5.77e-07,5.27e-07,4.62e-07,3.21e-07,2.81e-07,2.14e-07,1.76e-07,1.01e-07,6.75e-08,5.73e-08,-4.37e-06,-1.04e-06,3.21e-07,5.52e-07,6.37e-07,6.06e-07,5.68e-07,4.86e-07,4.42e-07,3.40e-07,2.35e-07,2.11e-07,1.39e-07,1.60e-07,9.33e-08,5.54e-08,-4.37e-06,-1.03e-06,3.23e-07,5.65e-07,6.12e-07,5.79e-07,5.89e-07,4.93e-07,4.27e-07,3.32e-07,2.30e-07,1.86e-07,1.36e-07,1.09e-07,7.78e-08,3.94e-08,-4.54e-06,-1.12e-06,3.32e-07,5.35e-07,5.63e-07,5.92e-07,5.08e-07,4.19e-07,4.27e-07,2.66e-07,2.12e-07,1.73e-07,1.23e-07,8.34e-08,6.25e-08,4.74e-08,-3.55e-06,-7.62e-07,2.19e-07,4.94e-07,5.11e-07,4.52e-07,4.49e-07,3.90e-07,3.17e-07,2.23e-07,1.92e-07,1.38e-07,1.24e-07,6.76e-08,4.79e-08,3.73e-08,-2.89e-06,-4.59e-07,5.08e-07,5.74e-07,6.48e-07,5.05e-07,4.41e-07,3.97e-07,3.49e-07,1.83e-07,1.44e-07,9.96e-08,8.15e-08,7.90e-08,3.03e-08,2.90e-08
6.02e-06,2.17e-06,8.69e-07,7.52e-07,4.58e-07,1.36e-07,2.54e-07,2.22e-07,2.14e-07,2.44e-07,1.43e-07,4.54e-08,3.31e-08,5.40e-08,3.08e-08,2.47e-08,5.78e-06,2.08e-06,8.97e-07,7.50e-07,4.23e-07,1.87e-07,2.51e-07,2.69e-07,1.67e-07,2.48e-07,1.14e-07,7.62e-08,3.26e-08,5.32e-08,3.48e-08,3.63e-08,6.39e-06,2.12e-06,8.85e-07,6.96e-07,4.42e-07,2.09e-07,2.16e-07,2.79e-07,2.03e-07,2.13e-07,1.23e-07,7.64e-08,3.86e-08,4.65e-08,3.00e-08,3.55e-08,6.37e-06,2.04e-06,8.37e-07,7.19e-07,4.54e-07,2.13e-07,2.49e-07,2.83e-07,2.20e-07,2.32e-07,1.22e-07,7.75e-08,3.49e-08,6.59e-08,4.08e-08,3.46e-08,6.47e-06,2.13e-06,8.80e-07,7.32e-07,4.40e-07,2.14e-07,2.66e-07,2.89e-07,2.20e-07,2.42e-07,1.14e-07,7.94e-08,3.45e-08,5.06e-08,3.37e-08,2.65e-08,7.24e-06,2.07e-06,8.06e-07,6.60e-07,4.47e-07,2.16e-07,3.07e-07,3.05e-07,2.11e-07,2.19e-07,1.23e-07,6.08e-08,3.44e-08,4.08e-08,2.92e-08,2.58e-08,5.66e-06,1.64e-06,6.56e-07,6.16e-07,3.93e-07,2.06e-07,2.49e-07,2.49e-07,1.66e-07,1.85e-07,9.61e-08,5.32e-08,3.07e-08,3.14e-08,2.12e-08,2.14e-08,4.92e-06,1.13e-06,4.16e-07,3.50e-07,1.80e-07,1.23e-07,1.21e-07,2.18e-07,1.30e-07,1.04e-07,6.10e-08,3.60e-08,1.55e-08,2.24e-08,1.53e-08,1.22e-08
8.18e-03,2.65e-03,7.38e-04,4.24e-04,1.58e-04,-1.18e-04,-3.38e-05,-2.67e-05,-1.65e-05,5.70e-05,-7.49e-06,-3.15e-05,-3.37e-05,5.60e-06,-4.35e-06,5.78e-06,7.70e-03,2.59e-03,7.88e-04,4.20e-04,1.27e-04,-8.58e-05,-3.75e-05,-5.44e-06,-3.24e-05,5.47e-05,-1.48e-05,-1.92e-05,-3.36e-05,1.28e-06,-3.52e-06,5.42e-06,8.27e-03,2.60e-03,7.46e-04,3.85e-04,1.53e-04,-4.92e-05,-4.74e-05,1.08e-05,-7.15e-06,4.17e-05,-1.11e-05,-1.89e-05,-2.77e-05,1.80e-06,-1.01e-06,6.65e-06,8.30e-03,2.50e-03,6.94e-04,4.15e-04,1.38e-04,-4.30e-05,-2.19e-05,2.83e-05,1.29e-05,5.13e-05,-8.52e-07,-1.40e-05,-1.92e-05,2.72e-06,3.27e-06,7.19e-06,8.36e-03,2.58e-03,7.24e-04,4.04e-04,1.34e-04,-3.14e-05,-6.63e-06,3.45e-05,2.39e-05,6.18e-05,-6.29e-07,-4.38e-06,-1.75e-05,3.24e-06,1.43e-06,5.58e-06,9.07e-03,2.58e-03,6.52e-04,3.61e-04,1.52e-04,-3.48e-05,4.72e-05,7.01e-05,1.86e-05,6.49e-05,9.67e-06,-1.22e-05,-1.43e-05,4.54e-06,1.92e-06,3.64e-06,7.21e-03,2.00e-03,5.65e-04,3.34e-04,1.28e-04,4.19e-06,3.27e-05,4.62e-05,1.83e-05,5.72e-05,-4.67e-07,-6.02e-06,-1.35e-05,2.43e-06,2.23e-06,4.33e-06,6.26e-03,1.44e-03,2.28e-04,6.42e-05,-9.94e-05,-8.55e-05,-8.00e-05,2.34e-05,-2.15e-05,-1.09e-06,-8.25e-06,-1.33e-05,-1.63e-05,-7.58e-06,5.03e-07,-1.90e-06
2.73e-03,1.11e-03,3.27e-04,1.80e-04,7.93e-05,-2.20e-05,2.99e-06,-8.60e-07,-2.55e-07,2.20e-05,-5.79e-09,-8.51e-06,-9.83e-06,2.55e-06,-1.08e-06,2.08e-06,2.59e-03,1.08e-03,3.42e-04,1.78e-04,6.94e-05,-1.06e-05,1.89e-06,5.95e-06,-5.59e-06,2.12e-05,-2.52e-06,-4.69e-06,-9.89e-06,9.38e-07,-8.68e-07,2.01e-06,2.78e-03,1.08e-03,3.27e-04,1.65e-04,7.70e-05,6.25e-07,-2.69e-06,1.08e-05,2.45e-06,1.66e-05,-1.47e-06,-4.64e-06,-8.06e-06,1.08e-06,-5.13e-09,2.40e-06,2.79e-03,1.04e-03,3.05e-04,1.75e-04,7.19e-05,1.21e-06,5.25e-06,1.56e-05,8.57e-06,1.94e-05,1.80e-06,-3.28e-06,-5.41e-06,1.43e-06,1.30e-06,2.55e-06,2.81e-03,1.07e-03,3.17e-04,1.69e-04,6.90e-05,4.20e-06,9.34e-06,1.73e-05,1.15e-05,2.26e-05,1.59e-06,-1.22e-07,-4.97e-06,1.51e-06,6.12e-07,2.00e-06,3.03e-03,1.07e-03,2.87e-04,1.52e-04,7.26e-05,2.09e-06,2.58e-05,2.82e-05,9.23e-06,2.33e-05,4.93e-06,-2.96e-06,-3.92e-06,1.84e-06,7.35e-07,1.38e-06,2.42e-03,8.38e-04,2.49e-04,1.38e-04,5.99e-05,1.14e-05,1.88e-05,1.92e-05,8.52e-06,2.03e-05,1.17e-06,-1.16e-06,-3.93e-06,1.05e-06,8.65e-07,1.50e-06,2.11e-03,6.43e-04,1.34e-04,4.56e-05,-1.73e-05,-1.98e-05,-2.02e-05,1.08e-05,-4.61e-06,6.73e-07,-1.82e-06,-3.82e-06,-4.90e-06,-2.30e-06,2.82e-07,-5.05e-07
8.33e-04,3.55e-04,1.34e-04,8.48e-05,4.54e-05,7.12e-06,1.28e-05,7.04e-06,6.91e-06,1.13e-05,3.26e-06,-6.34e-07,-1.50e-06,1.74e-06,2.50e-07,8.97e-07,7.88e-04,3.42e-04,1.38e-04,8.43e-05,4.27e-05,1.13e-05,1.25e-05,9.86e-06,4.41e-06,1.11e-05,2.08e-06,8.37e-07,-1.57e-06,1.37e-06,4.16e-07,1.06e-06,8.52e-04,3.44e-04,1.33e-04,7.93e-05,4.45e-05,1.42e-05,1.05e-05,1.09e-05,7.07e-06,9.30e-06,2.51e-06,7.82e-07,-1.00e-06,1.26e-06,5.28e-07,1.13e-06,8.53e-04,3.33e-04,1.26e-04,8.19e-05,4.34e-05,1.35e-05,1.29e-05,1.20e-05,8.86e-06,1.01e-05,3.22e-06,1.09e-06,-4.61e-07,1.66e-06,9.90e-07,1.15e-06,8.62e-04,3.44e-04,1.29e-04,7.93e-05,4.15e-05,1.39e-05,1.38e-05,1.23e-05,9.28e-06,1.10e-05,3.00e-06,1.85e-06,-3.69e-07,1.41e-06,7.19e-07,8.92e-07,9.32e-04,3.40e-04,1.20e-04,7.16e-05,4.11e-05,1.30e-05,1.80e-05,1.50e-05,8.40e-06,1.07e-05,3.91e-06,8.58e-07,-1.48e-07,1.27e-06,6.83e-07,7.40e-07,7.43e-04,2.70e-04,1.01e-04,6.46e-05,3.43e-05,1.30e-05,1.41e-05,1.11e-05,6.93e-06,9.17e-06,2.46e-06,1.01e-06,-2.30e-07,8.71e-07,5.40e-07,6.81e-07,6.51e-04,2.12e-04,6.97e-05,3.46e-05,1.01e-05,3.33e-06,1.35e-06,8.74e-06,3.10e-06,2.73e-06,9.66e-07,-7.60e-08,-7.67e-07,-1.23e-07,3.72e-07,7.68e-08
4.44e-04,1.86e-04,8.19e-05,6.35e-05,3.63e-05,1.08e-05,1.41e-05,8.85e-06,8.65e-06,1.03e-05,4.71e-06,1.11e-06,2.41e-07,1.83e-06,5.97e-07,7.50e-07,4.20e-04,1.78e-04,8.43e-05,6.35e-05,3.49e-05,1.36e-05,1.39e-05,1.09e-05,6.67e-06,1.02e-05,3.67e-06,2.16e-06,1.21e-07,1.60e-06,7.58e-07,1.03e-06,4.58e-04,1.80e-04,8.17e-05,5.99e-05,3.57e-05,1.50e-05,1.23e-05,1.13e-05,8.39e-06,8.74e-06,4.03e-06,2.10e-06,4.20e-07,1.44e-06,7.75e-07,1.04e-06,4.58e-04,1.74e-04,7.84e-05,6.12e-05,3.54e-05,1.42e-05,1.38e-05,1.17e-05,9.32e-06,9.24e-06,4.28e-06,2.20e-06,5.80e-07,1.85e-06,1.06e-06,1.03e-06,4.64e-04,1.80e-04,7.99e-05,6.00e-05,3.38e-05,1.43e-05,1.41e-05,1.17e-05,9.28e-06,9.74e-06,3.92e-06,2.53e-06,5.79e-07,1.52e-06,8.47e-07,7.96e-07,5.06e-04,1.77e-04,7.50e-05,5.42e-05,3.30e-05,1.36e-05,1.62e-05,1.29e-05,8.59e-06,9.18e-06,4.45e-06,1.78e-06,6.60e-07,1.28e-06,7.82e-07,7.14e-07,4.01e-04,1.42e-04,6.22e-05,4.92e-05,2.78e-05,1.24e-05,1.29e-05,9.97e-06,6.91e-06,7.74e-06,3.27e-06,1.60e-06,5.10e-07,9.28e-07,5.39e-07,6.01e-07,3.51e-04,1.09e-04,4.60e-05,3.06e-05,1.34e-05,6.74e-06,5.05e-06,8.45e-06,4.77e-06,3.69e-06,1.89e-06,8.09e-07,4.65e-08,3.46e-07,4.41e-07,2.45e-07
1.31e-04,7.28e-05,4.23e-05,3.49e-05,2.41e-05,1.17e-05,1.26e-05,7.72e-06,7.41e-06,6.24e-06,3.91e-06,1.76e-06,1.11e-06,1.28e-06,6.31e-07,4.23e-07,1.27e-04,6.94e-05,4.27e-05,3.49e-05,2.39e-05,1.32e-05,1.26e-05,8.81e-06,6.22e-06,6.44e-06,3.24e-06,2.32e-06,1.06e-06,1.29e-06,7.12e-07,6.69e-07,1.40e-04,7.00e-05,4.19e-05,3.32e-05,2.37e-05,1.32e-05,1.16e-05,8.71e-06,6.91e-06,5.63e-06,3.44e-06,2.25e-06,1.16e-06,1.12e-06,6.11e-07,6.21e-07,1.43e-04,6.80e-05,4.08e-05,3.34e-05,2.42e-05,1.25e-05,1.21e-05,8.55e-06,7.11e-06,5.80e-06,3.30e-06,2.20e-06,1.02e-06,1.49e-06,7.53e-07,6.03e-07,1.46e-04,7.08e-05,4.10e-05,3.27e-05,2.29e-05,1.22e-05,1.21e-05,8.50e-06,6.83e-06,5.90e-06,3.06e-06,2.18e-06,9.91e-07,1.17e-06,6.39e-07,4.61e-07,1.62e-04,6.84e-05,3.92e-05,2.98e-05,2.19e-05,1.19e-05,1.21e-05,8.39e-06,6.50e-06,5.34e-06,3.15e-06,1.82e-06,9.52e-07,9.17e-07,5.55e-07,4.69e-07,1.28e-04,5.66e-05,3.19e-05,2.68e-05,1.86e-05,9.78e-06,9.93e-06,6.79e-06,5.10e-06,4.46e-06,2.56e-06,1.50e-06,8.49e-07,7.01e-07,3.78e-07,3.61e-07,1.15e-04,4.70e-05,2.90e-05,2.01e-05,1.38e-05,7.91e-06,6.78e-06,6.32e-06,4.61e-06,2.81e-06,1.70e-06,1.01e-06,5.21e-07,5.34e-07,3.26e-07,2.40e-07
-9.48e-05,-1.08e-05,1.25e-05,1.36e-05,1.25e-05,1.26e-05,1.03e-05,6.66e-06,5.97e-06,3.08e-06,3.12e-06,2.23e-06,1.90e-06,8.30e-07,6.79e-07,1.87e-07,-8.58e-05,-1.06e-05,1.13e-05,1.36e-05,1.32e-05,1.30e-05,1.04e-05,6.96e-06,5.49e-06,3.35e-06,2.79e-06,2.41e-06,1.87e-06,1.03e-06,7.26e-07,3.90e-07,-9.17e-05,-1.09e-05,1.18e-05,1.34e-05,1.23e-05,1.20e-05,9.93e-06,6.54e-06,5.37e-06,3.08e-06,2.84e-06,2.39e-06,1.83e-06,8.57e-07,5.27e-07,3.07e-07,-8.73e-05,-1.03e-05,1.22e-05,1.28e-05,1.31e-05,1.14e-05,9.60e-06,5.98e-06,5.05e-06,3.00e-06,2.46e-06,2.22e-06,1.46e-06,1.17e-06,5.74e-07,2.95e-07,-8.67e-05,-1.02e-05,1.14e-05,1.24e-05,1.23e-05,1.09e-05,9.29e-06,5.85e-06,4.61e-06,2.81e-06,2.32e-06,1.91e-06,1.40e-06,8.83e-07,5.20e-07,2.14e-07,-9.23e-05,-1.14e-05,1.21e-05,1.18e-05,1.12e-05,1.09e-05,7.92e-06,4.84e-06,4.55e-06,2.33e-06,2.09e-06,1.85e-06,1.28e-06,6.34e-07,4.23e-07,2.76e-07,-7.28e-05,-6.27e-06,9.15e-06,1.03e-05,9.64e-06,8.10e-06,6.76e-06,4.28e-06,3.48e-06,1.87e-06,1.95e-06,1.44e-06,1.16e-06,5.14e-07,2.77e-07,1.87e-07,-5.95e-05,8.67e-07,1.55e-05,1.24e-05,1.20e-05,8.90e-06,7.19e-06,4.57e-06,4.20e-06,2.10e-06,1.50e-06,1.19e-06,9.44e-07,6.66e-07,2.66e-07,2.34e-07
-4.33e-05,2.57e-06,1.33e-05,1.40e-05,1.23e-05,9.76e-06,9.71e-06,6.46e-06,5.85e-06,3.72e-06,3.19e-06,1.93e-06,1.48e-06,8.90e-07,6.04e-07,2.51e-07,-3.75e-05,1.89e-06,1.25e-05,1.39e-05,1.26e-05,1.04e-05,9.78e-06,6.97e-06,5.20e-06,3.99e-06,2.80e-06,2.21e-06,1.48e-06,1.02e-06,6.34e-07,4.77e-07,-3.81e-05,1.92e-06,1.29e-05,1.35e-05,1.21e-05,9.79e-06,9.19e-06,6.67e-06,5.31e-06,3.58e-06,2.88e-06,2.18e-06,1.46e-06,8.60e-07,4.93e-07,4.04e-07,-3.59e-05,2.07e-06,1.30e-05,1.31e-05,1.28e-05,9.35e-06,9.16e-06,6.28e-06,5.17e-06,3.62e-06,2.60e-06,2.06e-06,1.18e-06,1.20e-06,5.55e-07,3.82e-07,-3.48e-05,2.69e-06,1.27e-05,1.30e-05,1.21e-05,8.98e-06,9.01e-06,6.19e-06,4.80e-06,3.54e-06,2.42e-06,1.85e-06,1.14e-06,8.94e-07,4.92e-07,2.92e-07,-3.47e-05,1.26e-06,1.28e-05,1.21e-05,1.14e-05,9.00e-06,8.23e-06,5.53e-06,4.71e-06,3.01e-06,2.31e-06,1.70e-06,1.05e-06,6.66e-07,4.08e-07,3.42e-07,-2.81e-05,3.17e-06,9.76e-06,1.08e-05,9.87e-06,6.88e-06,6.91e-06,4.71e-06,3.62e-06,2.48e-06,2.05e-06,1.35e-06,9.71e-07,5.34e-07,2.72e-07,2.38e-07,-2.15e-05,5.84e-06,1.37e-05,1.11e-05,1.05e-05,7.15e-06,6.55e-06,4.74e-06,3.98e-06,2.20e-06,1.51e-06,1.08e-06,7.31e-07,5.89e-07,2.42e-07,2.45e-07
-8.02e-06,6.85e-06,1.02e-05,1.11e-05,8.65e-06,6.42e-06,6.93e-06,5.39e-06,4.82e-06,3.56e-06,2.80e-06,1.42e-06,1.12e-06,8.12e-07,5.47e-07,2.69e-07,-5.44e-06,5.95e-06,9.86e-06,1.09e-05,8.81e-06,6.96e-06,6.97e-06,5.99e-06,4.17e-06,3.78e-06,2.39e-06,1.74e-06,1.13e-06,9.04e-07,5.66e-07,4.90e-07,-3.70e-06,6.25e-06,1.01e-05,1.05e-05,8.53e-06,6.66e-06,6.49e-06,5.78e-06,4.38e-06,3.35e-06,2.47e-06,1.69e-06,1.13e-06,7.64e-07,4.57e-07,4.39e-07,-3.02e-06,6.19e-06,9.95e-06,1.03e-05,9.03e-06,6.43e-06,6.62e-06,5.52e-06,4.33e-06,3.45e-06,2.26e-06,1.63e-06,9.33e-07,1.09e-06,5.52e-07,4.20e-07,-2.25e-06,6.93e-06,1.01e-05,1.04e-05,8.61e-06,6.19e-06,6.61e-06,5.49e-06,4.09e-06,3.44e-06,2.09e-06,1.52e-06,9.00e-07,7.93e-07,4.75e-07,3.20e-07,-6.16e-10,5.70e-06,9.83e-06,9.60e-06,8.22e-06,6.25e-06,6.27e-06,5.11e-06,4.00e-06,2.94e-06,2.07e-06,1.34e-06,8.38e-07,6.13e-07,4.00e-07,3.52e-07,-6.44e-07,5.76e-06,7.49e-06,8.78e-06,7.19e-06,4.89e-06,5.23e-06,4.27e-06,3.07e-06,2.45e-06,1.76e-06,1.07e-06,7.79e-07,4.81e-07,2.73e-07,2.56e-07,1.17e-06,5.54e-06,9.17e-06,8.05e-06,6.94e-06,4.82e-06,4.59e-06,4.21e-06,3.10e-06,1.91e-06,1.27e-06,8.14e-07,5.38e-07,4.84e-07,2.21e-07,2.23e-07
-3.60e-05,-5.35e-06,4.88e-06,6.80e-06,6.01e-06,5.25e-06,5.16e-06,3.84e-06,3.74e-06,2.35e-06,2.12e-06,1.20e-06,1.01e-06,5.81e-07,4.53e-07,1.67e-07,-3.24e-05,-5.59e-06,4.41e-06,6.67e-06,6.22e-06,5.49e-06,5.20e-06,4.17e-06,3.32e-06,2.53e-06,1.83e-06,1.40e-06,1.01e-06,6.84e-07,4.63e-07,3.34e-07,-3.38e-05,-5.47e-06,4.83e-06,6.48e-06,5.90e-06,5.12e-06,4.91e-06,3.96e-06,3.37e-06,2.28e-06,1.88e-06,1.36e-06,9.89e-07,5.74e-07,3.62e-07,2.95e-07,-3.28e-05,-5.15e-06,4.87e-06,6.25e-06,6.32e-06,4.90e-06,4.88e-06,3.69e-06,3.24e-06,2.32e-06,1.66e-06,1.30e-06,7.97e-07,8.27e-07,4.26e-07,2.79e-07,-3.24e-05,-4.94e-06,4.86e-06,6.31e-06,6.02e-06,4.67e-06,4.83e-06,3.64e-06,3.02e-06,2.26e-06,1.55e-06,1.17e-06,7.66e-07,5.91e-07,3.71e-07,2.08e-07,-3.39e-05,-5.79e-06,4.95e-06,5.86e-06,5.61e-06,4.72e-06,4.29e-06,3.18e-06,2.96e-06,1.87e-06,1.48e-06,1.08e-06,7.00e-07,4.47e-07,3.08e-07,2.42e-07,-2.70e-05,-3.49e-06,3.51e-06,5.33e-06,4.92e-06,3.56e-06,3.63e-06,2.77e-06,2.25e-06,1.55e-06,1.30e-06,8.45e-07,6.63e-07,3.59e-07,2.08e-07,1.72e-07,-2.18e-05,-1.24e-06,6.02e-06,5.85e-06,5.67e-06,3.90e-06,3.62e-06,2.83e-06,2.46e-06,1.39e-06,9.69e-07,6.66e-07,4.79e-07,4.07e-07,1.70e-07,1.68e-07
5.67e-05,2.24e-05,1.08e-05,1.03e-05,6.71e-06,2.74e-06,3.98e-06,3.19e-06,3.12e-06,3.06e-06,1.93e-06,7.02e-07,4.82e-07,6.39e-07,3.60e-07,2.48e-07,5.47e-05,2.12e-05,1.11e-05,1.02e-05,6.44e-06,3.35e-06,3.99e-06,3.78e-06,2.53e-06,3.17e-06,1.57e-06,1.04e-06,4.78e-07,6.54e-07,3.91e-07,4.02e-07,6.09e-05,2.16e-05,1.10e-05,9.59e-06,6.52e-06,3.51e-06,3.57e-06,3.80e-06,2.92e-06,2.76e-06,1.66e-06,1.01e-06,5.33e-07,5.61e-07,3.37e-07,3.83e-07,6.07e-05,2.09e-05,1.05e-05,9.78e-06,6.74e-06,3.45e-06,3.91e-06,3.80e-06,3.06e-06,2.92e-06,1.60e-06,1.02e-06,4.72e-07,7.98e-07,4.46e-07,3.71e-07,6.17e-05,2.19e-05,1.10e-05,9.85e-06,6.48e-06,3.42e-06,4.07e-06,3.83e-06,3.00e-06,3.02e-06,1.49e-06,1.03e-06,4.64e-07,5.95e-07,3.72e-07,2.83e-07,6.92e-05,2.11e-05,1.02e-05,8.93e-06,6.43e-06,3.43e-06,4.36e-06,3.90e-06,2.88e-06,2.70e-06,1.57e-06,8.22e-07,4.49e-07,4.80e-07,3.20e-07,2.86e-07,5.41e-05,1.70e-05,8.19e-06,8.31e-06,5.63e-06,3.02e-06,3.56e-06,3.18e-06,2.25e-06,2.28e-06,1.25e-06,6.93e-07,4.15e-07,3.66e-07,2.25e-07,2.24e-07,4.75e-05,1.20e-05,6.36e-06,5.45e-06,3.49e-06,2.23e-06,2.20e-06,2.92e-06,1.90e-06,1.38e-06,8.26e-07,4.58e-07,2.23e-07,2.79e-07,1.70e-07,1.43e-07
-1.68e-05,-2.31e-06,2.32e-06,3.70e-06,3.18e-06,2.65e-06,2.77e-06,2.20e-06,2.07e-06,1.50e-06,1.31e-06,7.03e-07,5.79e-07,3.69e-07,2.69e-07,1.14e-07,-1.48e-05,-2.52e-06,2.08e-06,3.67e-06,3.24e-06,2.79e-06,2.80e-06,2.39e-06,1.83e-06,1.57e-06,1.14e-06,8.14e-07,5.71e-07,4.04e-07,2.79e-07,2.17e-07,-1.52e-05,-2.39e-06,2.33e-06,3.53e-06,3.10e-06,2.59e-06,2.59e-06,2.29e-06,1.87e-06,1.41e-06,1.17e-06,7.97e-07,5.57e-07,3.44e-07,2.28e-07,1.97e-07,-1.48e-05,-2.24e-06,2.32e-06,3.42e-06,3.31e-06,2.50e-06,2.60e-06,2.13e-06,1.79e-06,1.44e-06,1.06e-06,7.62e-07,4.55e-07,4.86e-07,2.63e-07,1.84e-07,-1.46e-05,-2.11e-06,2.38e-06,3.54e-06,3.18e-06,2.38e-06,2.58e-06,2.10e-06,1.67e-06,1.42e-06,9.73e-07,6.97e-07,4.34e-07,3.55e-07,2.28e-07,1.41e-07,-1.48e-05,-2.61e-06,2.36e-06,3.23e-06,2.98e-06,2.39e-06,2.33e-06,1.87e-06,1.63e-06,1.19e-06,9.50e-07,6.19e-07,4.02e-07,2.72e-07,1.92e-07,1.57e-07,-1.20e-05,-1.46e-06,1.66e-06,2.97e-06,2.60e-06,1.83e-06,1.93e-06,1.61e-06,1.24e-06,9.81e-07,8.17e-07,4.93e-07,3.67e-07,2.17e-07,1.29e-07,1.12e-07,-9.57e-06,-5.96e-07,2.80e-06,3.14e-06,2.92e-06,1.98e-06,1.92e-06,1.58e-06,1.32e-06,8.53e-07,6.00e-07,4.00e-07,2.68e-07,2.34e-07,1.05e-07,1.06e-07
-2.13e-05,-4.73e-06,1.11e-06,2.19e-06,2.21e-06,2.31e-06,2.21e-06,1.61e-06,1.58e-06,9.36e-07,9.55e-07,5.71e-07,4.84e-07,2.55e-07,2.25e-07,7.62e-08,-1.92e-05,-4.69e-06,8.37e-07,2.16e-06,2.32e-06,2.41e-06,2.21e-06,1.74e-06,1.40e-06,1.04e-06,8.14e-07,6.84e-07,4.93e-07,3.22e-07,2.28e-07,1.57e-07,-2.03e-05,-4.66e-06,1.06e-06,2.12e-06,2.16e-06,2.23e-06,2.10e-06,1.66e-06,1.41e-06,9.37e-07,8.48e-07,6.67e-07,4.87e-07,2.68e-07,1.71e-07,1.34e-07,-1.95e-05,-4.48e-06,1.14e-06,1.99e-06,2.36e-06,2.14e-06,2.06e-06,1.53e-06,1.35e-06,9.63e-07,7.33e-07,6.38e-07,3.87e-07,3.97e-07,2.06e-07,1.28e-07,-1.94e-05,-4.48e-06,1.06e-06,2.04e-06,2.25e-06,2.05e-06,2.07e-06,1.52e-06,1.26e-06,9.35e-07,6.97e-07,5.60e-07,3.74e-07,2.83e-07,1.81e-07,9.38e-08,-2.02e-05,-4.79e-06,1.18e-06,1.93e-06,2.08e-06,2.09e-06,1.79e-06,1.29e-06,1.26e-06,7.62e-07,6.50e-07,5.27e-07,3.39e-07,2.11e-07,1.47e-07,1.13e-07,-1.61e-05,-3.30e-06,7.41e-07,1.74e-06,1.85e-06,1.57e-06,1.55e-06,1.17e-06,9.49e-07,6.27e-07,5.87e-07,4.16e-07,3.31e-07,1.72e-07,1.03e-07,8.39e-08,-1.32e-05,-1.89e-06,2.08e-06,2.22e-06,2.40e-06,1.80e-06,1.63e-06,1.21e-06,1.09e-06,5.93e-07,4.45e-07,3.31e-07,2.40e-07,2.05e-07,8.00e-08,8.07e-08
-3.63e-05,-1.02e-05,-1.23e-06,1.26e-07,8.73e-07,1.91e-06,1.47e-06,1.12e-06,1.06e-06,4.09e-07,6.40e-07,4.58e-07,4.47e-07,1.53e-07,1.74e-07,3.26e-08,-3.36e-05,-9.89e-06,-1.57e-06,1.21e-07,1.06e-06,1.87e-06,1.48e-06,1.13e-06,1.01e-06,4.78e-07,5.71e-07,4.93e-07,4.51e-07,2.10e-07,1.73e-07,8.71e-08,-3.64e-05,-9.98e-06,-1.29e-06,1.93e-07,8.58e-07,1.62e-06,1.44e-06,1.02e-06,9.25e-07,4.59e-07,5.78e-07,4.81e-07,4.29e-07,1.73e-07,1.22e-07,7.01e-08,-3.55e-05,-9.60e-06,-1.13e-06,1.79e-08,1.03e-06,1.55e-06,1.33e-06,8.78e-07,8.11e-07,4.44e-07,4.67e-07,4.49e-07,3.33e-07,2.57e-07,1.38e-07,6.47e-08,-3.57e-05,-9.84e-06,-1.26e-06,7.13e-08,9.72e-07,1.44e-06,1.28e-06,8.56e-07,7.25e-07,3.88e-07,4.47e-07,3.68e-07,3.18e-07,1.78e-07,1.23e-07,4.58e-08,-3.85e-05,-9.99e-06,-9.87e-07,1.33e-07,7.85e-07,1.47e-06,9.17e-07,5.84e-07,7.42e-07,2.67e-07,3.80e-07,3.72e-07,2.86e-07,1.27e-07,9.82e-08,6.47e-08,-3.04e-05,-7.43e-06,-1.02e-06,8.18e-08,7.12e-07,1.00e-06,8.20e-07,5.92e-07,5.40e-07,2.07e-07,3.75e-07,2.83e-07,2.72e-07,1.07e-07,6.74e-08,4.38e-08,-2.57e-05,-4.78e-06,8.28e-07,1.24e-06,1.80e-06,1.42e-06,1.23e-06,6.86e-07,7.56e-07,3.72e-07,3.08e-07,2.49e-07,2.18e-07,1.63e-07,5.38e-08,5.85e-08
9.33e-07,1.03e-06,1.41e-06,1.62e-06,1.27e-06,9.27e-07,1.02e-06,7.94e-07,8.03e-07,5.96e-07,5.00e-07,2.34e-07,2.07e-07,1.56e-07,1.23e-07,5.32e-08,1.28e-06,9.38e-07,1.37e-06,1.60e-06,1.29e-06,1.03e-06,1.02e-06,9.04e-07,6.84e-07,6.54e-07,4.04e-07,3.22e-07,2.10e-07,1.87e-07,1.26e-07,9.83e-08,1.60e-06,9.88e-07,1.44e-06,1.53e-06,1.24e-06,9.96e-07,9.48e-07,8.90e-07,7.32e-07,5.75e-07,4.27e-07,3.12e-07,2.20e-07,1.56e-07,9.48e-08,8.81e-08,1.95e-06,9.41e-07,1.39e-06,1.52e-06,1.33e-06,9.73e-07,9.77e-07,8.58e-07,7.34e-07,6.09e-07,3.78e-07,3.08e-07,1.79e-07,2.32e-07,1.29e-07,8.65e-08,2.08e-06,1.06e-06,1.41e-06,1.53e-06,1.28e-06,9.45e-07,1.01e-06,8.68e-07,7.12e-07,6.12e-07,3.64e-07,2.84e-07,1.76e-07,1.68e-07,1.09e-07,6.31e-08,2.76e-06,8.90e-07,1.36e-06,1.42e-06,1.22e-06,9.59e-07,9.64e-07,8.07e-07,7.04e-07,5.22e-07,3.54e-07,2.54e-07,1.62e-07,1.30e-07,9.04e-08,7.04e-08,2.14e-06,8.58e-07,1.05e-06,1.31e-06,1.09e-06,7.78e-07,8.22e-07,7.03e-07,5.34e-07,4.38e-07,3.07e-07,2.06e-07,1.59e-07,1.03e-07,6.52e-08,5.58e-08,2.12e-06,6.86e-07,1.18e-06,1.11e-06,1.02e-06,7.50e-07,6.80e-07,6.90e-07,5.36e-07,3.14e-07,2.19e-07,1.47e-07,1.02e-07,1.05e-07,4.66e-08,4.09e-08
-4.05e-06,-9.02e-07,4.75e-07,7.64e-07,6.90e-07,6.87e-07,6.36e-07,5.12e-07,5.29e-07,3.58e-07,3.39e-07,1.77e-07,1.73e-07,1.04e-07,9.33e-08,3.48e-08,-3.52e-06,-8.68e-07,4.16e-07,7.58e-07,7.12e-07,7.26e-07,6.34e-07,5.66e-07,4.63e-07,3.91e-07,2.79e-07,2.28e-07,1.73e-07,1.26e-07,9.80e-08,6.46e-08,-3.76e-06,-8.56e-07,4.93e-07,7.29e-07,6.64e-07,6.77e-07,5.97e-07,5.49e-07,4.80e-07,3.50e-07,2.92e-07,2.23e-07,1.76e-07,1.06e-07,7.22e-08,5.83e-08,-3.40e-06,-8.36e-07,4.85e-07,7.03e-07,7.28e-07,6.62e-07,5.96e-07,5.14e-07,4.65e-07,3.66e-07,2.53e-07,2.16e-07,1.42e-07,1.55e-07,9.46e-08,5.70e-08,-3.37e-06,-8.12e-07,4.87e-07,7.22e-07,7.03e-07,6.34e-07,6.10e-07,5.18e-07,4.45e-07,3.61e-07,2.45e-07,1.94e-07,1.38e-07,1.13e-07,8.10e-08,4.12e-08,-3.38e-06,-9.05e-07,4.89e-07,6.73e-07,6.52e-07,6.45e-07,5.41e-07,4.53e-07,4.44e-07,3.01e-07,2.31e-07,1.77e-07,1.26e-07,8.56e-08,6.67e-08,4.67e-08,-2.68e-06,-5.93e-07,3.44e-07,6.20e-07,5.87e-07,5.05e-07,4.68e-07,4.12e-07,3.33e-07,2.50e-07,2.05e-07,1.43e-07,1.20e-07,6.90e-08,4.79e-08,3.70e-08,-2.12e-06,-3.40e-07,6.12e-07,6.70e-07,6.89e-07,5.44e-07,4.55e-07,4.17e-07,3.60e-07,2.10e-07,1.51e-07,1.10e-07,8.42e-08,7.78e-08,3.47e-08,2.93e-08
5.54e-06,2.12e-06,1.04e-06,1.05e-06,6.85e-07,3.20e-07,4.82e-07,4.15e-07,4.12e-07,3.74e-07,2.73e-07,9.93e-08,8.18e-08,8.60e-08,6.41e-08,3.63e-08,5.42e-06,2.01e-06,1.06e-06,1.03e-06,6.69e-07,3.90e-07,4.77e-07,4.90e-07,3.34e-07,4.02e-07,2.17e-07,1.57e-07,8.71e-08,9.83e-08,6.46e-08,6.29e-08,6.01e-06,2.06e-06,1.07e-06,9.65e-07,6.69e-07,4.01e-07,4.31e-07,4.93e-07,3.79e-07,3.47e-07,2.31e-07,1.50e-07,9.41e-08,8.32e-08,5.19e-08,5.87e-08,6.06e-06,1.99e-06,1.01e-06,9.83e-07,7.03e-07,3.99e-07,4.67e-07,4.87e-07,3.93e-07,3.76e-07,2.13e-07,1.53e-07,7.88e-08,1.27e-07,7.27e-08,5.70e-08,6.16e-06,2.10e-06,1.06e-06,1.00e-06,6.81e-07,3.95e-07,4.99e-07,4.96e-07,3.90e-07,3.86e-07,2.03e-07,1.47e-07,7.79e-08,9.03e-08,6.01e-08,4.27e-08,6.96e-06,1.99e-06,9.79e-07,9.11e-07,6.75e-07,4.02e-07,5.20e-07,4.91e-07,3.81e-07,3.35e-07,2.08e-07,1.24e-07,7.32e-08,7.18e-08,5.03e-08,4.53e-08,5.45e-06,1.62e-06,7.79e-07,8.52e-07,6.01e-07,3.51e-07,4.36e-07,4.15e-07,2.92e-07,2.83e-07,1.71e-07,1.03e-07,7.38e-08,5.64e-08,3.75e-08,3.64e-08,4.80e-06,1.11e-06,5.99e-07,5.66e-07,4.05e-07,2.78e-07,2.86e-07,3.83e-07,2.60e-07,1.73e-07,1.17e-07,6.85e-08,3.96e-08,4.95e-08,2.47e-08,2.35e-08
8.80e-03,2.86e-03,7.98e-04,4.62e-04,1.74e-04,-1.27e-04,-3.41e-05,-2.70e-05,-1.63e-05,6.34e-05,-7.21e-06,-3.36e-05,-3.63e-05,6.37e-06,-4.70e-06,6.39e-06,8.27e-03,2.78e-03,8.52e-04,4.58e-04,1.40e-04,-9.17e-05,-3.81e-05,-3.70e-06,-3.38e-05,6.09e-05,-1.52e-05,-2.03e-05,-3.64e-05,1.60e-06,-3.76e-06,6.01e-06,8.91e-03,2.80e-03,8.06e-04,4.19e-04,1.68e-04,-5.18e-05,-4.91e-05,1.39e-05,-6.25e-06,4.66e-05,-1.12e-05,-1.98e-05,-2.99e-05,2.17e-06,-9.81e-07,7.35e-06,8.90e-03,2.69e-03,7.51e-04,4.52e-04,1.52e-04,-4.51e-05,-2.12e-05,3.29e-05,1.55e-05,5.71e-05,5.48e-08,-1.46e-05,-2.07e-05,3.19e-06,3.63e-06,7.91e-06,8.97e-03,2.78e-03,7.84e-04,4.41e-04,1.49e-04,-3.25e-05,-4.64e-06,3.95e-05,2.73e-05,6.85e-05,1.59e-07,-4.13e-06,-1.88e-05,3.75e-06,1.61e-06,6.16e-06,9.74e-03,2.77e-03,7.06e-04,3.94e-04,1.68e-04,-3.60e-05,5.38e-05,7.82e-05,2.14e-05,7.17e-05,1.14e-05,-1.27e-05,-1.54e-05,5.13e-06,2.15e-06,4.06e-06,7.72e-03,2.16e-03,6.12e-04,3.64e-04,1.42e-04,6.04e-06,3.75e-05,5.18e-05,2.09e-05,6.32e-05,1.86e-07,-6.14e-06,-1.46e-05,2.79e-06,2.45e-06,4.74e-06,6.71e-03,1.55e-03,2.45e-04,7.11e-05,-1.06e-04,-9.15e-05,-8.52e-05,2.68e-05,-2.25e-05,-4.42e-07,-8.50e-06,-1.41e-05,-1.76e-05,-8.15e-06,6.00e-07,-1.99e-06
2.75e-03,1.11e-03,3.28e-04,1.81e-04,8.00e-05,-2.24e-05,3.02e-06,-6.94e-07,-2.71e-08,2.25e-05,1.96e-07,-8.56e-06,-9.92e-06,2.61e-06,-1.07e-06,2.12e-06,2.60e-03,1.08e-03,3.44e-04,1.80e-04,7.00e-05,-1.09e-05,1.92e-06,6.25e-06,-5.47e-06,2.16e-05,-2.39e-06,-4.66e-06,-9.98e-06,9.88e-07,-8.56e-07,2.06e-06,2.80e-03,1.08e-03,3.28e-04,1.66e-04,7.76e-05,4.68e-07,-2.69e-06,1.11e-05,2.68e-06,1.70e-05,-1.33e-06,-4.62e-06,-8.13e-06,1.13e-06,2.14e-08,2.46e-06,2.79e-03,1.04e-03,3.06e-04,1.76e-04,7.26e-05,1.07e-06,5.42e-06,1.60e-05,8.87e-06,1.98e-05,1.96e-06,-3.25e-06,-5.46e-06,1.50e-06,1.35e-06,2.61e-06,2.81e-03,1.08e-03,3.18e-04,1.71e-04,6.98e-05,4.11e-06,9.58e-06,1.77e-05,1.18e-05,2.31e-05,1.73e-06,-4.99e-08,-5.02e-06,1.56e-06,6.48e-07,2.05e-06,3.03e-03,1.07e-03,2.89e-04,1.53e-04,7.35e-05,2.00e-06,2.63e-05,2.88e-05,9.51e-06,2.37e-05,5.13e-06,-2.93e-06,-3.96e-06,1.89e-06,7.70e-07,1.43e-06,2.42e-03,8.40e-04,2.51e-04,1.40e-04,6.06e-05,1.14e-05,1.91e-05,1.96e-05,8.76e-06,2.07e-05,1.28e-06,-1.13e-06,-3.96e-06,1.08e-06,8.89e-07,1.53e-06,2.11e-03,6.44e-04,1.35e-04,4.60e-05,-1.74e-05,-2.00e-05,-2.03e-05,1.11e-05,-4.55e-06,7.79e-07,-1.77e-06,-3.82e-06,-4.95e-06,-2.31e-06,2.96e-07,-4.94e-07
7.87e-04,3.38e-04,1.29e-04,8.22e-05,4.45e-05,7.84e-06,1.32e-05,7.38e-06,7.26e-06,1.11e-05,3.50e-06,-3.65e-07,-1.21e-06,1.77e-06,3.31e-07,8.85e-07,7.46e-04,3.27e-04,1.33e-04,8.17e-05,4.19e-05,1.18e-05,1.29e-05,1.01e-05,4.83e-06,1.10e-05,2.33e-06,1.06e-06,-1.29e-06,1.44e-06,4.93e-07,1.07e-06,8.06e-04,3.28e-04,1.28e-04,7.69e-05,4.35e-05,1.45e-05,1.09e-05,1.10e-05,7.36e-06,9.26e-06,2.74e-06,1.00e-06,-7.56e-07,1.31e-06,5.78e-07,1.13e-06,8.09e-04,3.17e-04,1.22e-04,7.93e-05,4.26e-05,1.38e-05,1.32e-05,1.20e-05,9.02e-06,1.00e-05,3.38e-06,1.28e-06,-2.78e-07,1.73e-06,1.03e-06,1.15e-06,8.17e-04,3.28e-04,1.24e-04,7.68e-05,4.07e-05,1.42e-05,1.40e-05,1.23e-05,9.37e-06,1.09e-05,3.15e-06,1.98e-06,-1.98e-07,1.45e-06,7.59e-07,8.87e-07,8.84e-04,3.24e-04,1.16e-04,6.94e-05,4.02e-05,1.33e-05,1.79e-05,1.48e-05,8.52e-06,1.05e-05,3.99e-06,1.02e-06,2.12e-09,1.29e-06,7.14e-07,7.49e-07,7.05e-04,2.58e-04,9.77e-05,6.26e-05,3.36e-05,1.30e-05,1.40e-05,1.10e-05,7.00e-06,8.98e-06,2.58e-06,1.12e-06,-9.19e-08,8.98e-07,5.57e-07,6.79e-07,6.18e-04,2.03e-04,6.79e-05,3.41e-05,1.07e-05,3.88e-06,1.91e-06,8.75e-06,3.39e-06,2.84e-06,1.10e-06,5.95e-08,-6.34e-07,-3.66e-08,3.90e-07,1.04e-07
4.06e-04,1.72e-04,7.71e-05,6.00e-05,3.45e-05,1.08e-05,1.36e-05,8.53e-06,8.36e-06,9.64e-06,4.51e-06,1.13e-06,3.02e-07,1.72e-06,5.81e-07,6.96e-07,3.85e-04,1.65e-04,7.93e-05,5.99e-05,3.32e-05,1.34e-05,1.35e-05,1.05e-05,6.48e-06,9.59e-06,3.53e-06,2.12e-06,1.93e-07,1.53e-06,7.29e-07,9.65e-07,4.19e-04,1.66e-04,7.69e-05,5.67e-05,3.39e-05,1.46e-05,1.19e-05,1.08e-05,8.06e-06,8.24e-06,3.86e-06,2.04e-06,4.66e-07,1.37e-06,7.35e-07,9.72e-07,4.20e-04,1.61e-04,7.39e-05,5.78e-05,3.37e-05,1.38e-05,1.33e-05,1.11e-05,8.90e-06,8.69e-06,4.06e-06,2.13e-06,5.97e-07,1.76e-06,1.00e-06,9.59e-07,4.25e-04,1.67e-04,7.52e-05,5.67e-05,3.22e-05,1.39e-05,1.36e-05,1.12e-05,8.85e-06,9.14e-06,3.73e-06,2.42e-06,5.95e-07,1.44e-06,8.04e-07,7.40e-07,4.63e-04,1.64e-04,7.06e-05,5.12e-05,3.13e-05,1.32e-05,1.55e-05,1.22e-05,8.21e-06,8.59e-06,4.20e-06,1.73e-06,6.60e-07,1.21e-06,7.39e-07,6.69e-07,3.67e-04,1.31e-04,5.86e-05,4.64e-05,2.64e-05,1.19e-05,1.23e-05,9.43e-06,6.59e-06,7.24e-06,3.11e-06,1.54e-06,5.27e-07,8.78e-07,5.08e-07,5.60e-07,3.22e-04,1.02e-04,4.39e-05,2.92e-05,1.32e-05,6.73e-06,5.09e-06,8.07e-06,4.64e-06,3.50e-06,1.81e-06,7.90e-07,8.10e-08,3.48e-07,4.18e-07,2.35e-07
1.58e-04,8.06e-05,4.39e-05,3.57e-05,2.42e-05,1.08e-05,1.21e-05,7.38e-06,7.11e-06,6.38e-06,3.75e-06,1.59e-06,9.14e-07,1.27e-06,5.70e-07,4.42e-07,1.53e-04,7.70e-05,4.45e-05,3.57e-05,2.37e-05,1.23e-05,1.21e-05,8.53e-06,5.90e-06,6.52e-06,3.10e-06,2.16e-06,8.58e-07,1.24e-06,6.64e-07,6.69e-07,1.68e-04,7.76e-05,4.35e-05,3.39e-05,2.38e-05,1.25e-05,1.11e-05,8.51e-06,6.68e-06,5.68e-06,3.30e-06,2.11e-06,9.73e-07,1.09e-06,5.89e-07,6.31e-07,1.70e-04,7.53e-05,4.23e-05,3.42e-05,2.42e-05,1.19e-05,1.17e-05,8.43e-06,6.97e-06,5.89e-06,3.24e-06,2.08e-06,8.87e-07,1.43e-06,7.29e-07,6.14e-07,1.74e-04,7.84e-05,4.26e-05,3.35e-05,2.29e-05,1.16e-05,1.17e-05,8.39e-06,6.73e-06,6.03e-06,2.99e-06,2.09e-06,8.60e-07,1.14e-06,6.16e-07,4.74e-07,1.92e-04,7.60e-05,4.06e-05,3.05e-05,2.20e-05,1.13e-05,1.20e-05,8.46e-06,6.37e-06,5.52e-06,3.13e-06,1.70e-06,8.42e-07,9.02e-07,5.41e-07,4.68e-07,1.52e-04,6.24e-05,3.32e-05,2.75e-05,1.87e-05,9.47e-06,9.76e-06,6.78e-06,5.03e-06,4.61e-06,2.51e-06,1.43e-06,7.32e-07,6.84e-07,3.66e-07,3.65e-07,1.35e-04,5.07e-05,2.89e-05,1.99e-05,1.30e-05,7.27e-06,6.26e-06,6.19e-06,4.37e-06,2.78e-06,1.63e-06,9.45e-07,4.25e-07,4.72e-07,3.19e-07,2.27e-07
-5.56e-05,8.92e-07,1.50e-05,1.50e-05,1.27e-05,1.14e-05,9.74e-06,6.25e-06,5.68e-06,3.25e-06,2.95e-06,1.99e-06,1.64e-06,8.22e-07,6.24e-07,2.09e-07,-4.92e-05,6.25e-07,1.42e-05,1.50e-05,1.32e-05,1.20e-05,9.79e-06,6.66e-06,5.12e-06,3.51e-06,2.59e-06,2.23e-06,1.62e-06,9.96e-07,6.77e-07,4.01e-07,-5.18e-05,4.68e-07,1.45e-05,1.46e-05,1.25e-05,1.13e-05,9.32e-06,6.35e-06,5.14e-06,3.18e-06,2.67e-06,2.21e-06,1.61e-06,8.33e-07,4.98e-07,3.25e-07,-4.82e-05,6.29e-07,1.47e-05,1.42e-05,1.32e-05,1.08e-05,9.15e-06,5.91e-06,4.95e-06,3.16e-06,2.36e-06,2.07e-06,1.30e-06,1.14e-06,5.64e-07,3.17e-07,-4.72e-05,1.13e-06,1.41e-05,1.38e-05,1.25e-05,1.03e-05,8.95e-06,5.82e-06,4.59e-06,3.03e-06,2.23e-06,1.82e-06,1.25e-06,8.66e-07,5.06e-07,2.31e-07,-4.93e-05,-1.04e-07,1.44e-05,1.30e-05,1.15e-05,1.03e-05,7.92e-06,5.04e-06,4.50e-06,2.59e-06,2.06e-06,1.73e-06,1.15e-06,6.33e-07,4.14e-07,2.81e-07,-3.89e-05,2.26e-06,1.12e-05,1.15e-05,9.92e-06,7.85e-06,6.73e-06,4.37e-06,3.47e-06,2.10e-06,1.87e-06,1.36e-06,1.05e-06,5.06e-07,2.75e-07,2.00e-07,-3.07e-05,6.41e-06,1.58e-05,1.22e-05,1.10e-05,8.19e-06,6.57e-06,4.57e-06,3.97e-06,2.03e-06,1.40e-06,1.08e-06,8.25e-07,6.02e-07,2.58e-07,2.15e-07
-5.34e-05,-2.14e-06,1.13e-05,1.24e-05,1.12e-05,9.41e-06,9.14e-06,6.03e-06,5.51e-06,3.25e-06,2.96e-06,1.84e-06,1.43e-06,7.90e-07,5.77e-07,2.16e-07,-4.74e-05,-2.69e-06,1.05e-05,1.23e-05,1.16e-05,9.93e-06,9.19e-06,6.49e-06,4.91e-06,3.57e-06,2.59e-06,2.10e-06,1.44e-06,9.48e-07,5.97e-07,4.31e-07,-4.91e-05,-2.69e-06,1.09e-05,1.19e-05,1.11e-05,9.32e-06,8.73e-06,6.18e-06,4.96e-06,3.19e-06,2.67e-06,2.06e-06,1.42e-06,7.95e-07,4.51e-07,3.56e-07,-4.67e-05,-2.38e-06,1.11e-05,1.15e-05,1.18e-05,8.89e-06,8.64e-06,5.79e-06,4.80e-06,3.23e-06,2.37e-06,1.95e-06,1.14e-06,1.13e-06,5.11e-07,3.38e-07,-4.58e-05,-1.90e-06,1.07e-05,1.14e-05,1.11e-05,8.53e-06,8.51e-06,5.71e-06,4.46e-06,3.13e-06,2.22e-06,1.73e-06,1.10e-06,8.27e-07,4.57e-07,2.55e-07,-4.72e-05,-3.27e-06,1.10e-05,1.07e-05,1.04e-05,8.58e-06,7.64e-06,5.01e-06,4.40e-06,2.63e-06,2.09e-06,1.62e-06,1.01e-06,6.10e-07,3.75e-07,3.10e-07,-3.78e-05,-4.73e-07,8.25e-06,9.52e-06,9.03e-06,6.48e-06,6.48e-06,4.31e-06,3.37e-06,2.16e-06,1.88e-06,1.28e-06,9.52e-07,4.94e-07,2.51e-07,2.14e-07,-2.99e-05,3.10e-06,1.27e-05,1.03e-05,1.01e-05,6.93e-06,6.33e-06,4.44e-06,3.79e-06,1.99e-06,1.41e-06,1.02e-06,7.15e-07,5.69e-07,2.22e-07,2.30e-07
9.23e-06,1.18e-05,1.11e-05,1.15e-05,8.65e-06,5.92e-06,6.65e-06,5.15e-06,4.62e-06,3.59e-06,2.70e-06,1.31e-06,1.02e-06,8.07e-07,5.27e-07,2.79e-07,1.08e-05,1.08e-05,1.09e-05,1.13e-05,8.71e-06,6.54e-06,6.67e-06,5.78e-06,3.96e-06,3.80e-06,2.29e-06,1.66e-06,1.02e-06,8.90e-07,5.49e-07,4.93e-07,1.39e-05,1.11e-05,1.10e-05,1.08e-05,8.51e-06,6.35e-06,6.18e-06,5.63e-06,4.23e-06,3.35e-06,2.37e-06,1.62e-06,1.05e-06,7.53e-07,4.45e-07,4.45e-07,1.44e-05,1.08e-05,1.08e-05,1.07e-05,8.98e-06,6.16e-06,6.37e-06,5.43e-06,4.24e-06,3.48e-06,2.19e-06,1.57e-06,8.69e-07,1.08e-06,5.52e-07,4.28e-07,1.54e-05,1.17e-05,1.10e-05,1.08e-05,8.57e-06,5.95e-06,6.42e-06,5.42e-06,4.03e-06,3.50e-06,2.03e-06,1.48e-06,8.42e-07,7.90e-07,4.71e-07,3.27e-07,1.93e-05,1.05e-05,1.06e-05,9.95e-06,8.25e-06,6.01e-06,6.23e-06,5.14e-06,3.94e-06,3.02e-06,2.04e-06,1.29e-06,7.90e-07,6.15e-07,3.98e-07,3.54e-07,1.45e-05,9.41e-06,8.21e-06,9.12e-06,7.22e-06,4.80e-06,5.18e-06,4.28e-06,3.04e-06,2.53e-06,1.72e-06,1.04e-06,7.33e-07,4.81e-07,2.75e-07,2.63e-07,1.41e-05,7.90e-06,9.08e-06,7.78e-06,6.44e-06,4.52e-06,4.28e-06,4.16e-06,2.98e-06,1.86e-06,1.21e-06,7.72e-07,4.92e-07,4.60e-07,2.18e-07,2.13e-07
-9.20e-06,3.00e-06,7.33e-06,8.54e-06,6.82e-06,4.98e-06,5.29e-06,3.94e-06,3.90e-06,2.74e-06,2.22e-06,1.13e-06,9.23e-07,6.38e-07,4.62e-07,2.03e-07,-7.15e-06,2.45e-06,7.07e-06,8.39e-06,6.91e-06,5.37e-06,5.31e-06,4.38e-06,3.37e-06,2.92e-06,1.87e-06,1.41e-06,9.25e-07,7.32e-07,4.80e-07,3.79e-07,-6.25e-06,2.68e-06,7.36e-06,8.06e-06,6.68e-06,5.14e-06,4.96e-06,4.23e-06,3.55e-06,2.60e-06,1.95e-06,1.36e-06,9.34e-07,6.17e-07,3.80e-07,3.42e-07,-5.43e-06,2.67e-06,7.24e-06,7.95e-06,7.09e-06,4.95e-06,5.05e-06,4.03e-06,3.50e-06,2.69e-06,1.76e-06,1.33e-06,7.65e-07,8.91e-07,4.68e-07,3.28e-07,-4.81e-06,3.18e-06,7.35e-06,7.99e-06,6.77e-06,4.77e-06,5.08e-06,4.02e-06,3.32e-06,2.67e-06,1.65e-06,1.23e-06,7.40e-07,6.42e-07,4.03e-07,2.45e-07,-3.59e-06,2.27e-06,7.20e-06,7.37e-06,6.45e-06,4.82e-06,4.75e-06,3.68e-06,3.24e-06,2.28e-06,1.61e-06,1.10e-06,6.83e-07,4.94e-07,3.37e-07,2.73e-07,-3.10e-06,2.71e-06,5.40e-06,6.76e-06,5.66e-06,3.78e-06,3.99e-06,3.14e-06,2.49e-06,1.90e-06,1.38e-06,8.76e-07,6.50e-07,3.92e-07,2.31e-07,2.02e-07,-1.26e-06,2.90e-06,6.78e-06,6.25e-06,5.54e-06,3.80e-06,3.53e-06,3.13e-06,2.54e-06,1.49e-06,9.97e-07,6.55e-07,4.42e-07,4.03e-07,1.84e-07,1.72e-07
4.30e-05,1.76e-05,9.08e-06,8.83e-06,5.85e-06,2.58e-06,3.56e-06,2.85e-06,2.78e-06,2.68e-06,1.72e-06,6.63e-07,4.68e-07,5.67e-07,3.21e-07,2.13e-07,4.17e-05,1.66e-05,9.30e-06,8.74e-06,5.63e-06,3.08e-06,3.58e-06,3.35e-06,2.28e-06,2.76e-06,1.41e-06,9.37e-07,4.59e-07,5.75e-07,3.50e-07,3.47e-07,4.66e-05,1.70e-05,9.26e-06,8.24e-06,5.68e-06,3.18e-06,3.19e-06,3.35e-06,2.60e-06,2.42e-06,1.49e-06,9.15e-07,4.99e-07,4.95e-07,3.02e-07,3.32e-07,4.65e-05,1.64e-05,8.85e-06,8.38e-06,5.87e-06,3.12e-06,3.47e-06,3.32e-06,2.69e-06,2.54e-06,1.43e-06,9.13e-07,4.39e-07,6.97e-07,3.91e-07,3.19e-07,4.74e-05,1.72e-05,9.22e-06,8.47e-06,5.65e-06,3.08e-06,3.58e-06,3.34e-06,2.63e-06,2.62e-06,1.32e-06,9.17e-07,4.29e-07,5.22e-07,3.27e-07,2.45e-07,5.33e-05,1.65e-05,8.60e-06,7.67e-06,5.57e-06,3.08e-06,3.79e-06,3.37e-06,2.52e-06,2.33e-06,1.39e-06,7.38e-07,4.13e-07,4.20e-07,2.82e-07,2.48e-07,4.17e-05,1.34e-05,6.86e-06,7.13e-06,4.88e-06,2.67e-06,3.08e-06,2.75e-06,1.96e-06,1.97e-06,1.11e-06,6.18e-07,3.76e-07,3.20e-07,1.96e-07,1.92e-07,3.67e-05,9.56e-06,5.56e-06,4.87e-06,3.20e-06,2.06e-06,2.01e-06,2.53e-06,1.70e-06,1.24e-06,7.42e-07,4.23e-07,2.15e-07,2.52e-07,1.51e-07,1.28e-07
-1.28e-05,-1.21e-06,2.72e-06,4.05e-06,3.38e-06,2.68e-06,2.87e-06,2.25e-06,2.14e-06,1.57e-06,1.37e-06,7.13e-07,5.83e-07,3.85e-07,2.81e-07,1.23e-07,-1.11e-05,-1.47e-06,2.51e-06,4.03e-06,3.44e-06,2.84e-06,2.88e-06,2.47e-06,1.88e-06,1.66e-06,1.17e-06,8.48e-07,5.78e-07,4.27e-07,2.92e-07,2.31e-07,-1.12e-05,-1.33e-06,2.74e-06,3.86e-06,3.30e-06,2.67e-06,2.67e-06,2.37e-06,1.95e-06,1.49e-06,1.22e-06,8.29e-07,5.70e-07,3.64e-07,2.38e-07,2.10e-07,-1.07e-05,-1.22e-06,2.71e-06,3.76e-06,3.52e-06,2.58e-06,2.70e-06,2.23e-06,1.88e-06,1.52e-06,1.10e-06,7.97e-07,4.66e-07,5.17e-07,2.79e-07,1.98e-07,-1.05e-05,-1.04e-06,2.78e-06,3.89e-06,3.38e-06,2.46e-06,2.70e-06,2.21e-06,1.77e-06,1.51e-06,1.02e-06,7.30e-07,4.47e-07,3.77e-07,2.43e-07,1.50e-07,-1.02e-05,-1.57e-06,2.72e-06,3.55e-06,3.18e-06,2.48e-06,2.47e-06,1.98e-06,1.73e-06,1.27e-06,9.94e-07,6.50e-07,4.13e-07,2.89e-07,2.04e-07,1.67e-07,-8.40e-06,-6.41e-07,1.96e-06,3.26e-06,2.79e-06,1.92e-06,2.06e-06,1.72e-06,1.31e-06,1.05e-06,8.56e-07,5.20e-07,3.83e-07,2.31e-07,1.38e-07,1.22e-07,-6.47e-06,-4.35e-08,2.97e-06,3.29e-06,3.00e-06,2.03e-06,1.97e-06,1.67e-06,1.38e-06,8.85e-07,6.24e-07,4.14e-07,2.73e-07,2.45e-07,1.11e-07,1.10e-07
-2.10e-05,-4.69e-06,1.06e-06,2.09e-06,2.17e-06,2.29e-06,2.17e-06,1.57e-06,1.51e-06,9.27e-07,9.24e-07,5.68e-07,4.78e-07,2.55e-07,2.14e-07,7.64e-08,-1.89e-05,-4.64e-06,7.82e-07,2.10e-06,2.25e-06,2.39e-06,2.18e-06,1.69e-06,1.36e-06,1.01e-06,7.97e-07,6.67e-07,4.81e-07,3.12e-07,2.23e-07,1.50e-07,-1.98e-05,-4.62e-06,1.00e-06,2.04e-06,2.11e-06,2.21e-06,2.06e-06,1.62e-06,1.36e-06,9.15e-07,8.29e-07,6.63e-07,4.76e-07,2.63e-07,1.68e-07,1.29e-07,-1.91e-05,-4.45e-06,1.09e-06,1.92e-06,2.30e-06,2.13e-06,2.03e-06,1.50e-06,1.30e-06,9.39e-07,7.25e-07,6.28e-07,3.79e-07,3.80e-07,2.00e-07,1.23e-07,-1.90e-05,-4.45e-06,1.00e-06,1.98e-06,2.20e-06,2.04e-06,2.02e-06,1.49e-06,1.22e-06,9.12e-07,6.87e-07,5.51e-07,3.66e-07,2.78e-07,1.76e-07,9.10e-08,-1.96e-05,-4.74e-06,1.13e-06,1.88e-06,2.04e-06,2.08e-06,1.76e-06,1.27e-06,1.21e-06,7.52e-07,6.43e-07,5.16e-07,3.35e-07,2.07e-07,1.44e-07,1.08e-07,-1.57e-05,-3.27e-06,7.06e-07,1.68e-06,1.81e-06,1.58e-06,1.51e-06,1.15e-06,9.17e-07,6.17e-07,5.81e-07,4.11e-07,3.18e-07,1.68e-07,9.98e-08,8.02e-08,-1.29e-05,-1.87e-06,2.03e-06,2.17e-06,2.34e-06,1.79e-06,1.60e-06,1.17e-06,1.06e-06,5.93e-07,4.37e-07,3.35e-07,2.38e-07,1.99e-07,8.00e-08,7.83e-08
-3.00e-05,-8.36e-06,-7.09e-07,4.28e-07,9.91e-07,1.83e-06,1.46e-06,1.10e-06,1.06e-06,4.56e-07,6.38e-07,4.31e-07,4.24e-07,1.59e-07,1.76e-07,3.86e-08,-2.77e-05,-8.06e-06,-1.00e-06,4.20e-07,1.16e-06,1.83e-06,1.46e-06,1.13e-06,9.89e-07,5.33e-07,5.57e-07,4.87e-07,4.29e-07,2.20e-07,1.76e-07,9.41e-08,-2.99e-05,-8.13e-06,-7.56e-07,4.66e-07,9.73e-07,1.61e-06,1.42e-06,1.05e-06,9.34e-07,4.99e-07,5.70e-07,4.76e-07,4.17e-07,1.80e-07,1.23e-07,7.65e-08,-2.91e-05,-7.84e-06,-6.25e-07,3.14e-07,1.14e-06,1.55e-06,1.33e-06,9.20e-07,8.43e-07,4.98e-07,4.65e-07,4.48e-07,3.24e-07,2.70e-07,1.47e-07,7.28e-08,-2.92e-05,-8.00e-06,-7.48e-07,3.54e-07,1.08e-06,1.45e-06,1.31e-06,9.09e-07,7.69e-07,4.52e-07,4.50e-07,3.72e-07,3.13e-07,1.89e-07,1.30e-07,5.11e-08,-3.14e-05,-8.16e-06,-5.18e-07,3.96e-07,9.14e-07,1.49e-06,9.88e-07,6.67e-07,7.87e-07,3.32e-07,3.88e-07,3.72e-07,2.81e-07,1.36e-07,1.04e-07,6.90e-08,-2.48e-05,-6.03e-06,-6.16e-07,3.29e-07,8.32e-07,1.05e-06,8.86e-07,6.58e-07,5.77e-07,2.65e-07,3.79e-07,2.87e-07,2.71e-07,1.14e-07,7.32e-08,4.99e-08,-2.09e-05,-3.83e-06,9.67e-07,1.26e-06,1.73e-06,1.39e-06,1.19e-06,7.41e-07,7.65e-07,3.75e-07,3.04e-07,2.42e-07,2.10e-07,1.62e-07,5.59e-08,5.73e-08
1.56e-06,1.17e-06,1.29e-06,1.45e-06,1.12e-06,7.72e-07,8.66e-07,6.73e-07,6.71e-07,5.23e-07,4.22e-07,1.98e-07,1.73e-07,1.36e-07,1.01e-07,4.65e-08,1.80e-06,1.08e-06,1.26e-06,1.44e-06,1.12e-06,8.57e-07,8.60e-07,7.64e-07,5.74e-07,5.61e-07,3.44e-07,2.68e-07,1.73e-07,1.56e-07,1.06e-07,8.32e-08,2.17e-06,1.13e-06,1.31e-06,1.37e-06,1.09e-06,8.33e-07,7.95e-07,7.53e-07,6.17e-07,4.95e-07,3.64e-07,2.63e-07,1.80e-07,1.32e-07,8.10e-08,7.55e-08,2.42e-06,1.08e-06,1.27e-06,1.36e-06,1.16e-06,8.14e-07,8.22e-07,7.26e-07,6.18e-07,5.23e-07,3.28e-07,2.58e-07,1.48e-07,1.92e-07,1.07e-07,7.38e-08,2.56e-06,1.19e-06,1.29e-06,1.38e-06,1.11e-06,7.90e-07,8.46e-07,7.32e-07,5.97e-07,5.26e-07,3.13e-07,2.39e-07,1.45e-07,1.41e-07,9.13e-08,5.44e-08,3.23e-06,1.04e-06,1.24e-06,1.27e-06,1.07e-06,7.98e-07,8.16e-07,6.87e-07,5.89e-07,4.53e-07,3.07e-07,2.11e-07,1.34e-07,1.09e-07,7.62e-08,5.94e-08,2.49e-06,9.59e-07,9.60e-07,1.17e-06,9.46e-07,6.52e-07,6.87e-07,5.94e-07,4.48e-07,3.79e-07,2.63e-07,1.72e-07,1.29e-07,8.61e-08,5.43e-08,4.72e-08,2.39e-06,7.55e-07,1.03e-06,9.75e-07,8.52e-07,6.17e-07,5.62e-07,5.73e-07,4.45e-07,2.73e-07,1.86e-07,1.26e-07,8.39e-08,8.60e-08,3.97e-08,3.46e-08
-1.31e-06,9.87e-09,5.60e-07,7.73e-07,6.15e-07,4.93e-07,4.92e-07,4.12e-07,4.14e-07,3.26e-07,2.72e-07,1.37e-07,1.25e-07,8.67e-08,6.75e-08,3.00e-08,-1.01e-06,-5.13e-09,5.28e-07,7.75e-07,6.11e-07,5.27e-07,4.93e-07,4.57e-07,3.62e-07,3.37e-07,2.28e-07,1.71e-07,1.22e-07,9.48e-08,7.22e-08,5.19e-08,-9.81e-07,2.14e-08,5.78e-07,7.35e-07,5.89e-07,4.98e-07,4.51e-07,4.45e-07,3.80e-07,3.02e-07,2.38e-07,1.68e-07,1.23e-07,8.10e-08,5.77e-08,4.88e-08,-8.07e-07,1.89e-08,5.58e-07,7.25e-07,6.27e-07,4.86e-07,4.59e-07,4.19e-07,3.70e-07,3.15e-07,2.14e-07,1.63e-07,1.01e-07,1.14e-07,7.15e-08,4.68e-08,-7.57e-07,5.67e-08,5.83e-07,7.50e-07,6.08e-07,4.65e-07,4.64e-07,4.18e-07,3.52e-07,3.12e-07,2.01e-07,1.49e-07,9.69e-08,8.53e-08,6.09e-08,3.49e-08,-5.76e-07,-2.56e-08,5.56e-07,6.82e-07,5.72e-07,4.66e-07,4.31e-07,3.80e-07,3.44e-07,2.67e-07,1.97e-07,1.31e-07,9.04e-08,6.58e-08,5.11e-08,3.73e-08,-4.89e-07,6.92e-08,4.15e-07,6.30e-07,5.04e-07,3.74e-07,3.59e-07,3.33e-07,2.60e-07,2.21e-07,1.68e-07,1.06e-07,8.17e-08,5.21e-08,3.62e-08,2.92e-08,-2.82e-07,9.44e-08,5.18e-07,5.90e-07,5.09e-07,3.76e-07,3.25e-07,3.18e-07,2.67e-07,1.77e-07,1.20e-07,8.37e-08,5.79e-08,5.45e-08,2.71e-08,2.28e-08
6.89e-06,2.53e-06,1.09e-06,1.06e-06,6.50e-07,2.39e-07,4.08e-07,3.70e-07,3.67e-07,3.66e-07,2.47e-07,8.26e-08,6.73e-08,8.27e-08,5.73e-08,3.55e-08,6.65e-06,2.40e-06,1.13e-06,1.04e-06,6.21e-07,3.07e-07,4.04e-07,4.39e-07,2.95e-07,3.83e-07,1.97e-07,1.34e-07,7.01e-08,8.81e-08,5.83e-08,5.87e-08,7.35e-06,2.46e-06,1.13e-06,9.72e-07,6.31e-07,3.25e-07,3.56e-07,4.45e-07,3.42e-07,3.32e-07,2.10e-07,1.29e-07,7.65e-08,7.55e-08,4.88e-08,5.69e-08,7.33e-06,2.37e-06,1.06e-06,9.99e-07,6.55e-07,3.26e-07,3.96e-07,4.41e-07,3.57e-07,3.59e-07,1.98e-07,1.32e-07,6.60e-08,1.14e-07,6.78e-08,5.46e-08,7.44e-06,2.49e-06,1.12e-06,1.02e-06,6.37e-07,3.23e-07,4.25e-07,4.49e-07,3.55e-07,3.70e-07,1.86e-07,1.31e-07,6.46e-08,8.18e-08,5.53e-08,4.14e-08,8.32e-06,2.39e-06,1.02e-06,9.18e-07,6.36e-07,3.27e-07,4.62e-07,4.56e-07,3.43e-07,3.25e-07,1.95e-07,1.05e-07,6.22e-08,6.59e-08,4.70e-08,4.26e-08,6.53e-06,1.92e-06,8.23e-07,8.61e-07,5.62e-07,2.97e-07,3.79e-07,3.79e-07,2.64e-07,2.75e-07,1.56e-07,8.86e-08,6.03e-08,5.13e-08,3.50e-08,3.43e-08,5.71e-06,1.30e-06,5.58e-07,5.29e-07,3.19e-07,2.06e-07,2.18e-07,3.40e-07,2.21e-07,1.61e-07,1.04e-07,5.85e-08,3.06e-08,4.19e-08,2.31e-08,2.12e-08
8.80e-03,2.85e-03,7.99e-04,4.62e-04,1.77e-04,-1.23e-04,-3.19e-05,-2.62e-05,-1.53e-05,6.30e-05,-6.73e-06,-3.29e-05,-3.55e-05,6.55e-06,-4.37e-06,6.37e-06,8.30e-03,2.79e-03,8.53e-04,4.58e-04,1.43e-04,-8.73e-05,-3.59e-05,-3.02e-06,-3.28e-05,6.07e-05,-1.48e-05,-1.95e-05,-3.55e-05,1.95e-06,-3.40e-06,6.06e-06,8.90e-03,2.79e-03,8.09e-04,4.20e-04,1.70e-04,-4.82e-05,-4.67e-05,1.44e-05,-5.43e-06,4.65e-05,-1.07e-05,-1.91e-05,-2.91e-05,2.42e-06,-8.07e-07,7.33e-06,8.97e-03,2.69e-03,7.52e-04,4.52e-04,1.55e-04,-4.17e-05,-1.93e-05,3.32e-05,1.62e-05,5.69e-05,2.69e-07,-1.40e-05,-2.01e-05,3.55e-06,3.83e-06,7.92e-06,9.03e-03,2.78e-03,7.84e-04,4.41e-04,1.51e-04,-2.92e-05,-2.96e-06,3.99e-05,2.79e-05,6.82e-05,4.60e-07,-3.69e-06,-1.82e-05,4.02e-06,1.83e-06,6.14e-06,9.82e-03,2.77e-03,7.08e-04,3.94e-04,1.70e-04,-3.28e-05,5.46e-05,7.79e-05,2.22e-05,7.14e-05,1.15e-05,-1.22e-05,-1.48e-05,5.27e-06,2.31e-06,4.07e-06,7.80e-03,2.16e-03,6.12e-04,3.63e-04,1.43e-04,8.20e-06,3.84e-05,5.19e-05,2.13e-05,6.28e-05,4.87e-07,-5.69e-06,-1.40e-05,2.92e-06,2.56e-06,4.78e-06,6.79e-03,1.55e-03,2.52e-04,7.39e-05,-1.02e-04,-8.82e-05,-8.28e-05,2.73e-05,-2.12e-05,-2.89e-08,-8.16e-06,-1.37e-05,-1.72e-05,-7.81e-06,7.00e-07,-1.92e-06
2.64e-03,1.07e-03,3.17e-04,1.76e-04,7.75e-05,-2.13e-05,3.13e-06,-4.94e-07,9.10e-08,2.17e-05,2.42e-07,-8.20e-06,-9.54e-06,2.52e-06,-1.04e-06,2.04e-06,2.50e-03,1.04e-03,3.33e-04,1.74e-04,6.80e-05,-1.03e-05,2.07e-06,6.19e-06,-5.15e-06,2.09e-05,-2.24e-06,-4.48e-06,-9.60e-06,9.41e-07,-8.36e-07,1.99e-06,2.69e-03,1.04e-03,3.17e-04,1.61e-04,7.53e-05,6.29e-07,-2.38e-06,1.08e-05,2.67e-06,1.64e-05,-1.22e-06,-4.45e-06,-7.84e-06,1.08e-06,1.89e-08,2.37e-06,2.69e-03,1.00e-03,2.96e-04,1.71e-04,7.04e-05,1.16e-06,5.40e-06,1.55e-05,8.61e-06,1.91e-05,1.94e-06,-3.13e-06,-5.26e-06,1.44e-06,1.28e-06,2.51e-06,2.71e-03,1.04e-03,3.08e-04,1.65e-04,6.77e-05,4.06e-06,9.36e-06,1.71e-05,1.14e-05,2.22e-05,1.71e-06,-5.18e-08,-4.84e-06,1.49e-06,6.11e-07,1.97e-06,2.92e-03,1.03e-03,2.79e-04,1.48e-04,7.11e-05,2.00e-06,2.54e-05,2.77e-05,9.18e-06,2.28e-05,4.98e-06,-2.82e-06,-3.82e-06,1.81e-06,7.33e-07,1.37e-06,2.33e-03,8.09e-04,2.42e-04,1.35e-04,5.86e-05,1.10e-05,1.84e-05,1.89e-05,8.45e-06,1.99e-05,1.27e-06,-1.10e-06,-3.82e-06,1.03e-06,8.45e-07,1.47e-06,2.03e-03,6.21e-04,1.31e-04,4.51e-05,-1.64e-05,-1.93e-05,-1.94e-05,1.07e-05,-4.36e-06,7.93e-07,-1.67e-06,-3.67e-06,-4.77e-06,-2.22e-06,2.80e-07,-4.71e-07
7.32e-04,3.16e-04,1.23e-04,7.89e-05,4.32e-05,8.48e-06,1.33e-05,7.37e-06,7.19e-06,1.06e-05,3.41e-06,-1.89e-07,-1.04e-06,1.70e-06,3.21e-07,8.37e-07,6.94e-04,3.05e-04,1.26e-04,7.84e-05,4.08e-05,1.22e-05,1.30e-05,9.95e-06,4.87e-06,1.05e-05,2.32e-06,1.14e-06,-1.13e-06,1.39e-06,4.85e-07,1.01e-06,7.51e-04,3.06e-04,1.22e-04,7.39e-05,4.23e-05,1.47e-05,1.11e-05,1.08e-05,7.24e-06,8.85e-06,2.71e-06,1.09e-06,-6.25e-07,1.27e-06,5.58e-07,1.06e-06,7.52e-04,2.96e-04,1.16e-04,7.60e-05,4.15e-05,1.40e-05,1.32e-05,1.17e-05,8.79e-06,9.57e-06,3.30e-06,1.34e-06,-1.93e-07,1.66e-06,9.72e-07,1.08e-06,7.61e-04,3.06e-04,1.18e-04,7.37e-05,3.96e-05,1.43e-05,1.40e-05,1.20e-05,9.08e-06,1.03e-05,3.07e-06,1.97e-06,-1.22e-07,1.40e-06,7.22e-07,8.32e-07,8.23e-04,3.03e-04,1.10e-04,6.66e-05,3.91e-05,1.35e-05,1.75e-05,1.42e-05,8.27e-06,9.98e-06,3.86e-06,1.07e-06,6.08e-08,1.23e-06,6.78e-07,7.04e-07,6.56e-04,2.41e-04,9.30e-05,6.01e-05,3.26e-05,1.30e-05,1.38e-05,1.06e-05,6.79e-06,8.53e-06,2.53e-06,1.14e-06,-3.93e-08,8.63e-07,5.23e-07,6.36e-07,5.76e-04,1.90e-04,6.57e-05,3.35e-05,1.12e-05,4.44e-06,2.42e-06,8.51e-06,3.46e-06,2.81e-06,1.11e-06,1.42e-07,-5.41e-07,-6.92e-09,3.78e-07,1.07e-07
4.39e-04,1.82e-04,7.94e-05,6.14e-05,3.48e-05,1.00e-05,1.32e-05,8.32e-06,8.18e-06,9.85e-06,4.43e-06,9.56e-07,1.29e-07,1.73e-06,5.52e-07,7.19e-07,4.15e-04,1.75e-04,8.19e-05,6.12e-05,3.34e-05,1.28e-05,1.31e-05,1.03e-05,6.25e-06,9.78e-06,3.42e-06,1.99e-06,1.79e-08,1.52e-06,7.03e-07,9.83e-07,4.52e-04,1.76e-04,7.93e-05,5.78e-05,3.42e-05,1.42e-05,1.15e-05,1.07e-05,7.95e-06,8.38e-06,3.76e-06,1.92e-06,3.14e-07,1.36e-06,7.25e-07,9.99e-07,4.52e-04,1.71e-04,7.60e-05,5.92e-05,3.39e-05,1.34e-05,1.30e-05,1.11e-05,8.87e-06,8.87e-06,4.01e-06,2.03e-06,4.91e-07,1.75e-06,1.01e-06,9.87e-07,4.58e-04,1.77e-04,7.76e-05,5.79e-05,3.24e-05,1.35e-05,1.34e-05,1.12e-05,8.87e-06,9.37e-06,3.68e-06,2.37e-06,4.95e-07,1.44e-06,8.02e-07,7.63e-07,4.98e-04,1.74e-04,7.27e-05,5.23e-05,3.16e-05,1.29e-05,1.55e-05,1.24e-05,8.20e-06,8.84e-06,4.21e-06,1.64e-06,5.76e-07,1.21e-06,7.42e-07,6.81e-07,3.95e-04,1.39e-04,6.04e-05,4.75e-05,2.67e-05,1.18e-05,1.23e-05,9.56e-06,6.61e-06,7.46e-06,3.07e-06,1.48e-06,4.46e-07,8.77e-07,5.14e-07,5.76e-07,3.46e-04,1.07e-04,4.42e-05,2.91e-05,1.25e-05,6.21e-06,4.60e-06,8.11e-06,4.47e-06,3.47e-06,1.75e-06,7.08e-07,-7.37e-09,3.01e-07,4.17e-07,2.24e-07
1.42e-04,7.55e-05,4.30e-05,3.54e-05,2.46e-05,1.16e-05,1.28e-05,7.86e-06,7.58e-06,6.53e-06,4.00e-06,1.76e-06,1.07e-06,1.33e-06,6.37e-07,4.54e-07,1.38e-04,7.19e-05,4.34e-05,3.54e-05,2.42e-05,1.31e-05,1.28e-05,9.03e-06,6.32e-06,6.74e-06,3.31e-06,2.36e-06,1.03e-06,1.33e-06,7.28e-07,7.03e-07,1.52e-04,7.26e-05,4.26e-05,3.37e-05,2.42e-05,1.32e-05,1.18e-05,8.98e-06,7.09e-06,5.87e-06,3.52e-06,2.30e-06,1.14e-06,1.16e-06,6.27e-07,6.55e-07,1.55e-04,7.04e-05,4.15e-05,3.39e-05,2.47e-05,1.25e-05,1.23e-05,8.86e-06,7.35e-06,6.08e-06,3.41e-06,2.26e-06,1.01e-06,1.54e-06,7.81e-07,6.37e-07,1.58e-04,7.34e-05,4.17e-05,3.33e-05,2.34e-05,1.23e-05,1.24e-05,8.82e-06,7.09e-06,6.21e-06,3.16e-06,2.25e-06,9.85e-07,1.21e-06,6.62e-07,4.89e-07,1.76e-04,7.10e-05,3.99e-05,3.03e-05,2.25e-05,1.20e-05,1.26e-05,8.80e-06,6.74e-06,5.65e-06,3.27e-06,1.87e-06,9.53e-07,9.55e-07,5.77e-07,4.94e-07,1.39e-04,5.85e-05,3.24e-05,2.74e-05,1.92e-05,9.97e-06,1.03e-05,7.11e-06,5.31e-06,4.72e-06,2.66e-06,1.55e-06,8.46e-07,7.30e-07,3.91e-07,3.82e-07,1.24e-04,4.79e-05,2.91e-05,2.02e-05,1.39e-05,7.94e-06,6.89e-06,6.59e-06,4.74e-06,2.93e-06,1.75e-06,1.04e-06,5.11e-07,5.41e-07,3.39e-07,2.49e-07
-4.90e-05,1.44e-06,1.43e-05,1.42e-05,1.21e-05,1.08e-05,9.30e-06,6.01e-06,5.46e-06,3.21e-06,2.85e-06,1.89e-06,1.57e-06,8.08e-07,6.06e-07,2.13e-07,-4.30e-05,1.21e-06,1.35e-05,1.42e-05,1.25e-05,1.14e-05,9.35e-06,6.43e-06,4.90e-06,3.45e-06,2.50e-06,2.14e-06,1.55e-06,9.73e-07,6.62e-07,3.99e-07,-4.51e-05,1.07e-06,1.38e-05,1.38e-05,1.19e-05,1.08e-05,8.89e-06,6.16e-06,4.95e-06,3.12e-06,2.58e-06,2.13e-06,1.55e-06,8.14e-07,4.86e-07,3.26e-07,-4.17e-05,1.16e-06,1.40e-05,1.34e-05,1.25e-05,1.03e-05,8.76e-06,5.76e-06,4.80e-06,3.12e-06,2.29e-06,2.00e-06,1.25e-06,1.11e-06,5.58e-07,3.20e-07,-4.06e-05,1.67e-06,1.34e-05,1.31e-05,1.18e-05,9.87e-06,8.59e-06,5.69e-06,4.46e-06,3.01e-06,2.16e-06,1.77e-06,1.20e-06,8.50e-07,4.99e-07,2.33e-07,-4.20e-05,5.15e-07,1.36e-05,1.23e-05,1.10e-05,9.88e-06,7.66e-06,4.98e-06,4.38e-06,2.58e-06,2.01e-06,1.67e-06,1.11e-06,6.23e-07,4.09e-07,2.80e-07,-3.33e-05,2.56e-06,1.06e-05,1.09e-05,9.48e-06,7.55e-06,6.51e-06,4.31e-06,3.38e-06,2.11e-06,1.82e-06,1.32e-06,1.01e-06,4.98e-07,2.73e-07,2.02e-07,-2.60e-05,6.17e-06,1.48e-05,1.14e-05,1.04e-05,7.82e-06,6.27e-06,4.48e-06,3.83e-06,1.98e-06,1.35e-06,1.04e-06,7.91e-07,5.81e-07,2.54e-07,2.09e-07
-2.62e-05,6.23e-06,1.35e-05,1.39e-05,1.18e-05,8.95e-06,9.11e-06,6.05e-06,5.57e-06,3.60e-06,3.01e-06,1.74e-06,1.31e-06,8.38e-07,5.68e-07,2.49e-07,-2.19e-05,5.25e-06,1.29e-05,1.38e-05,1.21e-05,9.60e-06,9.16e-06,6.62e-06,4.88e-06,3.91e-06,2.60e-06,2.06e-06,1.33e-06,9.77e-07,5.96e-07,4.67e-07,-2.12e-05,5.42e-06,1.32e-05,1.33e-05,1.17e-05,9.15e-06,8.64e-06,6.37e-06,5.05e-06,3.47e-06,2.70e-06,2.03e-06,1.33e-06,8.22e-07,4.59e-07,3.96e-07,-1.93e-05,5.40e-06,1.32e-05,1.30e-05,1.23e-05,8.76e-06,8.69e-06,6.06e-06,4.98e-06,3.55e-06,2.43e-06,1.93e-06,1.08e-06,1.17e-06,5.39e-07,3.79e-07,-1.82e-05,6.20e-06,1.29e-05,1.29e-05,1.17e-05,8.45e-06,8.62e-06,6.01e-06,4.68e-06,3.50e-06,2.28e-06,1.76e-06,1.04e-06,8.60e-07,4.76e-07,2.88e-07,-1.69e-05,4.73e-06,1.30e-05,1.20e-05,1.11e-05,8.51e-06,7.99e-06,5.45e-06,4.59e-06,2.99e-06,2.19e-06,1.61e-06,9.62e-07,6.44e-07,3.94e-07,3.34e-07,-1.40e-05,5.64e-06,9.92e-06,1.08e-05,9.63e-06,6.56e-06,6.74e-06,4.63e-06,3.54e-06,2.48e-06,1.93e-06,1.28e-06,9.10e-07,5.16e-07,2.66e-07,2.38e-07,-9.63e-06,7.03e-06,1.31e-05,1.05e-05,9.77e-06,6.67e-06,6.12e-06,4.68e-06,3.79e-06,2.06e-06,1.41e-06,9.84e-07,6.59e-07,5.49e-07,2.32e-07,2.28e-07
2.81e-05,1.68e-05,1.20e-05,1.19e-05,8.56e-06,5.29e-06,6.26e-06,4.84e-06,4.38e-06,3.59e-06,2.55e-06,1.16e-06,8.69e-07,7.83e-07,4.86e-07,2.83e-07,2.83e-05,1.56e-05,1.20e-05,1.17e-05,8.55e-06,5.98e-06,6.28e-06,5.52e-06,3.69e-06,3.80e-06,2.13e-06,1.53e-06,8.78e-07,8.58e-07,5.14e-07,4.87e-07,3.29e-05,1.60e-05,1.20e-05,1.11e-05,8.43e-06,5.91e-06,5.79e-06,5.43e-06,4.03e-06,3.32e-06,2.23e-06,1.50e-06,9.20e-07,7.26e-07,4.19e-07,4.41e-07,3.32e-05,1.55e-05,1.17e-05,1.11e-05,8.86e-06,5.76e-06,6.06e-06,5.32e-06,4.11e-06,3.48e-06,2.09e-06,1.47e-06,7.74e-07,1.04e-06,5.34e-07,4.29e-07,3.43e-05,1.65e-05,1.19e-05,1.12e-05,8.46e-06,5.61e-06,6.16e-06,5.33e-06,3.95e-06,3.53e-06,1.94e-06,1.41e-06,7.56e-07,7.65e-07,4.55e-07,3.26e-07,3.99e-05,1.54e-05,1.14e-05,1.03e-05,8.24e-06,5.68e-06,6.14e-06,5.17e-06,3.86e-06,3.09e-06,1.97e-06,1.21e-06,7.11e-07,6.00e-07,3.86e-07,3.47e-07,3.08e-05,1.30e-05,8.93e-06,9.46e-06,7.23e-06,4.64e-06,5.11e-06,4.27e-06,2.99e-06,2.59e-06,1.64e-06,9.89e-07,6.68e-07,4.66e-07,2.66e-07,2.63e-07,2.79e-05,1.01e-05,8.96e-06,7.48e-06,5.88e-06,4.14e-06,3.94e-06,4.12e-06,2.83e-06,1.79e-06,1.14e-06,7.06e-07,4.26e-07,4.19e-07,2.11e-07,1.99e-07
1.22e-05,9.34e-06,8.95e-06,9.47e-06,7.12e-06,4.55e-06,5.15e-06,3.81e-06,3.82e-06,2.87e-06,2.16e-06,1.02e-06,8.03e-07,6.41e-07,4.42e-07,2.20e-07,1.29e-05,8.57e-06,8.86e-06,9.32e-06,7.11e-06,5.05e-06,5.17e-06,4.33e-06,3.24e-06,3.06e-06,1.79e-06,1.35e-06,8.11e-07,7.34e-07,4.65e-07,3.93e-07,1.55e-05,8.87e-06,9.02e-06,8.90e-06,6.97e-06,4.95e-06,4.80e-06,4.24e-06,3.50e-06,2.69e-06,1.88e-06,1.30e-06,8.43e-07,6.18e-07,3.70e-07,3.57e-07,1.62e-05,8.61e-06,8.79e-06,8.87e-06,7.35e-06,4.80e-06,4.98e-06,4.11e-06,3.53e-06,2.82e-06,1.72e-06,1.28e-06,6.99e-07,8.97e-07,4.73e-07,3.46e-07,1.70e-05,9.33e-06,8.97e-06,8.89e-06,7.03e-06,4.67e-06,5.06e-06,4.13e-06,3.38e-06,2.84e-06,1.62e-06,1.21e-06,6.83e-07,6.51e-07,4.05e-07,2.58e-07,2.03e-05,8.42e-06,8.65e-06,8.19e-06,6.79e-06,4.72e-06,4.91e-06,3.91e-06,3.31e-06,2.46e-06,1.62e-06,1.06e-06,6.34e-07,5.06e-07,3.40e-07,2.81e-07,1.57e-05,7.38e-06,6.65e-06,7.53e-06,5.97e-06,3.81e-06,4.13e-06,3.30e-06,2.55e-06,2.07e-06,1.37e-06,8.60e-07,6.11e-07,3.98e-07,2.36e-07,2.15e-07,1.48e-05,5.98e-06,7.13e-06,6.26e-06,5.19e-06,3.58e-06,3.33e-06,3.24e-06,2.49e-06,1.48e-06,9.62e-07,6.17e-07,3.93e-07,3.80e-07,1.84e-07,1.65e-07
5.32e-05,2.05e-05,9.83e-06,9.35e-06,6.05e-06,2.43e-06,3.62e-06,2.90e-06,2.86e-06,2.82e-06,1.77e-06,6.39e-07,4.41e-07,5.89e-07,3.40e-07,2.32e-07,5.13e-05,1.94e-05,1.01e-05,9.24e-06,5.80e-06,3.00e-06,3.62e-06,3.45e-06,2.32e-06,2.92e-06,1.44e-06,9.63e-07,4.44e-07,6.09e-07,3.66e-07,3.76e-07,5.71e-05,1.98e-05,1.00e-05,8.69e-06,5.89e-06,3.16e-06,3.23e-06,3.48e-06,2.69e-06,2.54e-06,1.52e-06,9.39e-07,4.98e-07,5.23e-07,3.15e-07,3.59e-07,5.69e-05,1.91e-05,9.57e-06,8.87e-06,6.08e-06,3.12e-06,3.55e-06,3.48e-06,2.82e-06,2.70e-06,1.47e-06,9.45e-07,4.38e-07,7.50e-07,4.21e-07,3.47e-07,5.79e-05,2.01e-05,9.98e-06,8.95e-06,5.86e-06,3.09e-06,3.71e-06,3.52e-06,2.78e-06,2.80e-06,1.37e-06,9.53e-07,4.32e-07,5.58e-07,3.49e-07,2.65e-07,6.49e-05,1.93e-05,9.27e-06,8.12e-06,5.82e-06,3.11e-06,3.99e-06,3.59e-06,2.67e-06,2.49e-06,1.45e-06,7.64e-07,4.18e-07,4.49e-07,3.00e-07,2.68e-07,5.08e-05,1.55e-05,7.43e-06,7.55e-06,5.11e-06,2.75e-06,3.26e-06,2.94e-06,2.08e-06,2.11e-06,1.15e-06,6.46e-07,3.91e-07,3.44e-07,2.14e-07,2.12e-07,4.45e-05,1.09e-05,5.70e-06,4.92e-06,3.12e-06,2.02e-06,2.00e-06,2.69e-06,1.77e-06,1.27e-06,7.63e-07,4.27e-07,2.08e-07,2.64e-07,1.57e-07,1.34e-07
-1.84e-06,2.14e-06,3.35e-06,4.26e-06,3.33e-06,2.27e-06,2.58e-06,2.04e-06,1.91e-06,1.57e-06,1.23e-06,6.17e-07,4.82e-07,3.69e-07,2.35e-07,1.22e-07,-8.52e-07,1.80e-06,3.22e-06,4.28e-06,3.30e-06,2.46e-06,2.60e-06,2.26e-06,1.66e-06,1.60e-06,1.06e-06,7.33e-07,4.67e-07,3.78e-07,2.53e-07,2.13e-07,5.48e-08,1.96e-06,3.38e-06,4.06e-06,3.24e-06,2.36e-06,2.37e-06,2.19e-06,1.76e-06,1.43e-06,1.10e-06,7.25e-07,4.65e-07,3.28e-07,2.14e-07,1.98e-07,2.69e-07,1.94e-06,3.30e-06,4.01e-06,3.41e-06,2.29e-06,2.43e-06,2.09e-06,1.72e-06,1.47e-06,1.02e-06,6.97e-07,3.88e-07,4.49e-07,2.47e-07,1.86e-07,6.23e-07,2.19e-06,3.42e-06,4.14e-06,3.27e-06,2.20e-06,2.43e-06,2.07e-06,1.62e-06,1.48e-06,9.33e-07,6.55e-07,3.70e-07,3.39e-07,2.14e-07,1.44e-07,1.92e-06,1.72e-06,3.27e-06,3.76e-06,3.13e-06,2.21e-06,2.32e-06,1.92e-06,1.57e-06,1.28e-06,9.37e-07,5.63e-07,3.49e-07,2.63e-07,1.83e-07,1.53e-07,1.11e-06,1.84e-06,2.46e-06,3.46e-06,2.73e-06,1.76e-06,1.90e-06,1.63e-06,1.21e-06,1.06e-06,7.87e-07,4.57e-07,3.10e-07,2.07e-07,1.22e-07,1.12e-07,1.64e-06,1.62e-06,2.93e-06,3.12e-06,2.58e-06,1.72e-06,1.68e-06,1.54e-06,1.21e-06,8.38e-07,5.59e-07,3.66e-07,2.22e-07,2.02e-07,1.02e-07,9.68e-08
-1.58e-05,-3.29e-06,1.32e-06,2.20e-06,2.13e-06,2.09e-06,2.06e-06,1.49e-06,1.47e-06,9.22e-07,8.96e-07,5.24e-07,4.41e-07,2.47e-07,2.11e-07,7.75e-08,-1.40e-05,-3.28e-06,1.09e-06,2.20e-06,2.20e-06,2.22e-06,2.06e-06,1.63e-06,1.30e-06,1.02e-06,7.62e-07,6.38e-07,4.49e-07,3.08e-07,2.16e-07,1.53e-07,-1.46e-05,-3.25e-06,1.28e-06,2.13e-06,2.08e-06,2.07e-06,1.95e-06,1.57e-06,1.33e-06,9.13e-07,7.97e-07,6.28e-07,4.48e-07,2.58e-07,1.63e-07,1.32e-07,-1.40e-05,-3.13e-06,1.34e-06,2.03e-06,2.26e-06,2.00e-06,1.93e-06,1.47e-06,1.28e-06,9.45e-07,6.97e-07,6.04e-07,3.58e-07,3.80e-07,2.00e-07,1.26e-07,-1.38e-05,-3.09e-06,1.28e-06,2.08e-06,2.16e-06,1.92e-06,1.95e-06,1.46e-06,1.21e-06,9.27e-07,6.64e-07,5.34e-07,3.47e-07,2.75e-07,1.75e-07,9.31e-08,-1.40e-05,-3.38e-06,1.36e-06,1.96e-06,2.03e-06,1.96e-06,1.72e-06,1.27e-06,1.21e-06,7.68e-07,6.26e-07,4.98e-07,3.17e-07,2.06e-07,1.43e-07,1.10e-07,-1.13e-05,-2.25e-06,9.10e-07,1.77e-06,1.80e-06,1.51e-06,1.48e-06,1.14e-06,9.15e-07,6.36e-07,5.61e-07,3.97e-07,3.07e-07,1.67e-07,1.00e-07,8.27e-08,-9.15e-06,-1.23e-06,1.99e-06,2.08e-06,2.18e-06,1.66e-06,1.50e-06,1.16e-06,1.03e-06,5.68e-07,4.19e-07,3.13e-07,2.21e-07,1.92e-07,7.80e-08,7.56e-08
-2.09e-05,-5.61e-06,-2.49e-07,5.84e-07,9.09e-07,1.45e-06,1.18e-06,8.98e-07,8.62e-07,4.17e-07,5.22e-07,3.42e-07,3.33e-07,1.37e-07,1.39e-07,3.49e-08,-1.92e-05,-5.41e-06,-4.61e-07,5.80e-07,1.02e-06,1.46e-06,1.18e-06,9.33e-07,7.97e-07,4.72e-07,4.55e-07,3.87e-07,3.33e-07,1.79e-07,1.42e-07,7.88e-08,-2.07e-05,-5.46e-06,-2.78e-07,5.97e-07,8.87e-07,1.30e-06,1.14e-06,8.69e-07,7.65e-07,4.39e-07,4.66e-07,3.79e-07,3.24e-07,1.48e-07,1.01e-07,6.60e-08,-2.01e-05,-5.26e-06,-1.93e-07,4.91e-07,1.01e-06,1.25e-06,1.08e-06,7.74e-07,6.99e-07,4.38e-07,3.88e-07,3.58e-07,2.56e-07,2.18e-07,1.21e-07,6.29e-08,-2.02e-05,-5.36e-06,-2.74e-07,5.22e-07,9.65e-07,1.18e-06,1.06e-06,7.65e-07,6.42e-07,4.06e-07,3.72e-07,3.03e-07,2.46e-07,1.55e-07,1.06e-07,4.47e-08,-2.16e-05,-5.49e-06,-1.24e-07,5.28e-07,8.38e-07,1.20e-06,8.33e-07,5.87e-07,6.50e-07,3.12e-07,3.29e-07,2.97e-07,2.22e-07,1.13e-07,8.59e-08,5.75e-08,-1.71e-05,-4.02e-06,-2.43e-07,4.60e-07,7.54e-07,8.63e-07,7.35e-07,5.61e-07,4.81e-07,2.51e-07,3.13e-07,2.30e-07,2.10e-07,9.38e-08,5.95e-08,4.17e-08,-1.44e-05,-2.51e-06,8.72e-07,1.08e-06,1.36e-06,1.09e-06,9.28e-07,6.15e-07,6.10e-07,3.13e-07,2.46e-07,1.93e-07,1.63e-07,1.26e-07,4.71e-08,4.56e-08
2.38e-06,1.56e-06,1.70e-06,1.90e-06,1.46e-06,1.03e-06,1.22e-06,9.50e-07,9.84e-07,7.03e-07,6.13e-07,2.67e-07,2.40e-07,1.80e-07,1.60e-07,6.59e-08,2.72e-06,1.43e-06,1.66e-06,1.85e-06,1.49e-06,1.17e-06,1.20e-06,1.09e-06,8.27e-07,7.98e-07,4.86e-07,3.97e-07,2.57e-07,2.32e-07,1.55e-07,1.27e-07,3.19e-06,1.50e-06,1.73e-06,1.76e-06,1.43e-06,1.14e-06,1.13e-06,1.08e-06,8.91e-07,6.97e-07,5.17e-07,3.80e-07,2.70e-07,1.92e-07,1.14e-07,1.14e-07,3.55e-06,1.44e-06,1.66e-06,1.75e-06,1.54e-06,1.11e-06,1.17e-06,1.04e-06,8.97e-07,7.50e-07,4.49e-07,3.80e-07,2.18e-07,3.04e-07,1.65e-07,1.11e-07,3.71e-06,1.59e-06,1.70e-06,1.76e-06,1.48e-06,1.08e-06,1.23e-06,1.06e-06,8.82e-07,7.56e-07,4.41e-07,3.49e-07,2.16e-07,2.10e-07,1.37e-07,8.08e-08,4.58e-06,1.38e-06,1.62e-06,1.64e-06,1.43e-06,1.11e-06,1.18e-06,9.88e-07,8.78e-07,6.34e-07,4.25e-07,3.14e-07,1.98e-07,1.63e-07,1.12e-07,9.29e-08,3.59e-06,1.26e-06,1.25e-06,1.52e-06,1.29e-06,9.02e-07,1.02e-06,8.71e-07,6.63e-07,5.37e-07,3.70e-07,2.55e-07,2.05e-07,1.30e-07,8.45e-08,7.42e-08,3.40e-06,9.47e-07,1.35e-06,1.24e-06,1.17e-06,8.64e-07,8.15e-07,8.56e-07,6.60e-07,3.62e-07,2.66e-07,1.72e-07,1.22e-07,1.34e-07,5.40e-08,5.21e-08
3.20e-06,1.37e-06,9.91e-07,1.08e-06,7.56e-07,5.03e-07,5.61e-07,4.75e-07,5.10e-07,4.07e-07,3.34e-07,1.36e-07,1.34e-07,1.06e-07,9.33e-08,4.08e-08,3.27e-06,1.30e-06,9.90e-07,1.06e-06,7.53e-07,5.74e-07,5.55e-07,5.52e-07,4.26e-07,4.46e-07,2.63e-07,2.06e-07,1.38e-07,1.29e-07,9.46e-08,7.27e-08,3.63e-06,1.35e-06,1.03e-06,1.00e-06,7.29e-07,5.64e-07,5.11e-07,5.52e-07,4.68e-07,3.91e-07,2.79e-07,2.00e-07,1.47e-07,1.07e-07,7.15e-08,6.78e-08,3.83e-06,1.28e-06,9.72e-07,1.01e-06,7.81e-07,5.58e-07,5.39e-07,5.34e-07,4.73e-07,4.21e-07,2.47e-07,2.00e-07,1.21e-07,1.65e-07,1.02e-07,6.65e-08,3.92e-06,1.38e-06,1.02e-06,1.02e-06,7.57e-07,5.44e-07,5.76e-07,5.46e-07,4.69e-07,4.25e-07,2.41e-07,1.87e-07,1.19e-07,1.18e-07,8.43e-08,4.83e-08,4.51e-06,1.28e-06,9.47e-07,9.34e-07,7.31e-07,5.53e-07,5.64e-07,5.17e-07,4.61e-07,3.64e-07,2.37e-07,1.63e-07,1.11e-07,9.23e-08,6.95e-08,5.31e-08,3.57e-06,1.07e-06,7.46e-07,8.73e-07,6.57e-07,4.66e-07,4.83e-07,4.55e-07,3.50e-07,3.08e-07,2.01e-07,1.34e-07,1.08e-07,7.29e-08,5.26e-08,4.34e-08,3.20e-06,7.45e-07,6.59e-07,6.43e-07,5.29e-07,4.15e-07,3.50e-07,4.37e-07,3.33e-07,2.00e-07,1.40e-07,9.12e-08,6.54e-08,7.24e-08,3.41e-08,2.80e-08
7.48e-06,2.67e-06,1.12e-06,1.05e-06,6.31e-07,2.26e-07,3.87e-07,3.49e-07,3.51e-07,3.51e-07,2.36e-07,7.48e-08,6.19e-08,7.96e-08,5.54e-08,3.46e-08,7.19e-06,2.55e-06,1.15e-06,1.03e-06,6.03e-07,2.95e-07,3.82e-07,4.20e-07,2.79e-07,3.71e-07,1.84e-07,1.28e-07,6.47e-08,8.65e-08,5.70e-08,5.70e-08,7.91e-06,2.61e-06,1.15e-06,9.59e-07,6.14e-07,3.17e-07,3.38e-07,4.28e-07,3.28e-07,3.19e-07,1.98e-07,1.23e-07,7.28e-08,7.38e-08,4.68e-08,5.46e-08,7.92e-06,2.51e-06,1.08e-06,9.87e-07,6.37e-07,3.20e-07,3.79e-07,4.29e-07,3.46e-07,3.47e-07,1.86e-07,1.26e-07,6.29e-08,1.11e-07,6.65e-08,5.33e-08,8.03e-06,2.63e-06,1.14e-06,1.00e-06,6.19e-07,3.19e-07,4.11e-07,4.39e-07,3.46e-07,3.60e-07,1.77e-07,1.26e-07,6.23e-08,8.02e-08,5.45e-08,4.00e-08,8.94e-06,2.54e-06,1.04e-06,9.06e-07,6.21e-07,3.24e-07,4.50e-07,4.48e-07,3.36e-07,3.17e-07,1.86e-07,1.01e-07,5.96e-08,6.46e-08,4.62e-08,4.10e-08,7.03e-06,2.02e-06,8.42e-07,8.50e-07,5.51e-07,2.98e-07,3.73e-07,3.73e-07,2.59e-07,2.69e-07,1.48e-07,8.61e-08,5.89e-08,5.02e-08,3.44e-08,3.36e-08,6.14e-06,1.38e-06,5.49e-07,5.01e-07,2.94e-07,2.00e-07,2.03e-07,3.37e-07,2.14e-07,1.52e-07,9.81e-08,5.47e-08,2.89e-08,4.03e-08,2.27e-08,1.99e-08
8.87e-03,2.87e-03,8.08e-04,4.68e-04,1.80e-04,-1.22e-04,-3.07e-05,-2.57e-05,-1.47e-05,6.41e-05,-6.45e-06,-3.29e-05,-3.57e-05,6.72e-06,-4.37e-06,6.47e-06,8.36e-03,2.81e-03,8.62e-04,4.64e-04,1.46e-04,-8.67e-05,-3.48e-05,-2.25e-06,-3.24e-05,6.17e-05,-1.46e-05,-1.94e-05,-3.57e-05,2.08e-06,-3.37e-06,6.16e-06,8.97e-03,2.81e-03,8.17e-04,4.25e-04,1.74e-04,-4.72e-05,-4.58e-05,1.54e-05,-4.81e-06,4.74e-05,-1.05e-05,-1.90e-05,-2.92e-05,2.56e-06,-7.57e-07,7.44e-06,9.03e-03,2.71e-03,7.61e-04,4.58e-04,1.58e-04,-4.06e-05,-1.82e-05,3.43e-05,1.70e-05,5.79e-05,6.23e-07,-1.38e-05,-2.02e-05,3.71e-06,3.92e-06,8.03e-06,9.09e-03,2.80e-03,7.93e-04,4.46e-04,1.54e-04,-2.81e-05,-1.66e-06,4.10e-05,2.87e-05,6.93e-05,7.81e-07,-3.43e-06,-1.83e-05,4.18e-06,1.89e-06,6.23e-06,9.89e-03,2.79e-03,7.16e-04,3.99e-04,1.73e-04,-3.17e-05,5.64e-05,7.93e-05,2.30e-05,7.25e-05,1.19e-05,-1.20e-05,-1.49e-05,5.41e-06,2.37e-06,4.14e-06,7.85e-03,2.17e-03,6.19e-04,3.68e-04,1.46e-04,9.42e-06,3.98e-05,5.30e-05,2.20e-05,6.38e-05,7.59e-07,-5.52e-06,-1.41e-05,3.03e-06,2.61e-06,4.84e-06,6.84e-03,1.56e-03,2.56e-04,7.60e-05,-1.01e-04,-8.79e-05,-8.27e-05,2.82e-05,-2.09e-05,2.64e-07,-8.05e-06,-1.36e-05,-1.72e-05,-7.82e-06,7.43e-07,-1.91e-06
2.73e-03,1.11e-03,3.28e-04,1.82e-04,8.07e-05,-2.16e-05,3.78e-06,-6.63e-08,5.72e-07,2.27e-05,5.08e-07,-8.37e-06,-9.77e-06,2.67e-06,-1.03e-06,2.13e-06,2.58e-03,1.07e-03,3.44e-04,1.80e-04,7.08e-05,-1.02e-05,2.69e-06,6.93e-06,-4.94e-06,2.19e-05,-2.11e-06,-4.48e-06,-9.84e-06,1.06e-06,-8.12e-07,2.10e-06,2.78e-03,1.08e-03,3.28e-04,1.67e-04,7.84e-05,1.13e-06,-1.90e-06,1.17e-05,3.18e-06,1.72e-05,-1.04e-06,-4.45e-06,-8.00e-06,1.19e-06,5.67e-08,2.49e-06,2.78e-03,1.04e-03,3.06e-04,1.77e-04,7.34e-05,1.67e-06,6.20e-06,1.65e-05,9.33e-06,2.01e-05,2.19e-06,-3.09e-06,-5.36e-06,1.59e-06,1.38e-06,2.63e-06,2.80e-03,1.07e-03,3.18e-04,1.71e-04,7.06e-05,4.68e-06,1.03e-05,1.82e-05,1.23e-05,2.33e-05,1.95e-06,8.59e-08,-4.92e-06,1.62e-06,6.80e-07,2.07e-06,3.02e-03,1.06e-03,2.89e-04,1.54e-04,7.42e-05,2.60e-06,2.69e-05,2.92e-05,9.92e-06,2.39e-05,5.32e-06,-2.79e-06,-3.88e-06,1.93e-06,7.97e-07,1.45e-06,2.41e-03,8.35e-04,2.50e-04,1.40e-04,6.13e-05,1.18e-05,1.96e-05,1.99e-05,9.07e-06,2.08e-05,1.46e-06,-1.04e-06,-3.88e-06,1.11e-06,9.01e-07,1.54e-06,2.10e-03,6.40e-04,1.35e-04,4.70e-05,-1.63e-05,-1.94e-05,-1.96e-05,1.15e-05,-4.18e-06,9.83e-07,-1.62e-06,-3.73e-06,-4.89e-06,-2.25e-06,3.11e-07,-4.67e-07
7.65e-04,3.28e-04,1.25e-04,8.04e-05,4.36e-05,7.57e-06,1.29e-05,7.38e-06,7.27e-06,1.11e-05,3.53e-06,-3.22e-07,-1.18e-06,1.76e-06,3.23e-07,8.80e-07,7.24e-04,3.17e-04,1.29e-04,7.99e-05,4.10e-05,1.14e-05,1.27e-05,1.01e-05,4.86e-06,1.10e-05,2.38e-06,1.06e-06,-1.26e-06,1.41e-06,4.87e-07,1.06e-06,7.84e-04,3.18e-04,1.24e-04,7.52e-05,4.26e-05,1.41e-05,1.07e-05,1.10e-05,7.35e-06,9.22e-06,2.78e-06,1.00e-06,-7.48e-07,1.29e-06,5.83e-07,1.12e-06,7.84e-04,3.08e-04,1.18e-04,7.76e-05,4.17e-05,1.34e-05,1.29e-05,1.19e-05,8.97e-06,9.98e-06,3.42e-06,1.28e-06,-2.74e-07,1.70e-06,1.02e-06,1.14e-06,7.93e-04,3.18e-04,1.21e-04,7.53e-05,3.99e-05,1.37e-05,1.38e-05,1.22e-05,9.30e-06,1.08e-05,3.16e-06,1.97e-06,-2.00e-07,1.42e-06,7.50e-07,8.84e-07,8.58e-04,3.14e-04,1.12e-04,6.80e-05,3.95e-05,1.29e-05,1.76e-05,1.46e-05,8.44e-06,1.04e-05,4.01e-06,1.01e-06,-1.45e-09,1.27e-06,7.08e-07,7.45e-07,6.83e-04,2.50e-04,9.49e-05,6.14e-05,3.29e-05,1.27e-05,1.38e-05,1.09e-05,6.94e-06,8.92e-06,2.59e-06,1.10e-06,-1.02e-07,8.82e-07,5.46e-07,6.71e-07,5.99e-04,1.96e-04,6.59e-05,3.35e-05,1.05e-05,3.76e-06,1.93e-06,8.65e-06,3.38e-06,2.89e-06,1.12e-06,7.75e-08,-6.25e-07,-3.94e-08,3.88e-07,1.11e-07
4.27e-04,1.76e-04,7.69e-05,6.01e-05,3.42e-05,9.75e-06,1.31e-05,8.41e-06,8.22e-06,9.98e-06,4.53e-06,1.03e-06,1.88e-07,1.77e-06,5.65e-07,7.32e-07,4.04e-04,1.69e-04,7.93e-05,6.00e-05,3.27e-05,1.24e-05,1.30e-05,1.04e-05,6.31e-06,9.85e-06,3.54e-06,2.04e-06,7.13e-08,1.53e-06,7.22e-07,1.00e-06,4.41e-04,1.71e-04,7.68e-05,5.67e-05,3.35e-05,1.38e-05,1.14e-05,1.08e-05,7.99e-06,8.47e-06,3.89e-06,1.98e-06,3.54e-07,1.38e-06,7.50e-07,1.02e-06,4.41e-04,1.65e-04,7.37e-05,5.79e-05,3.33e-05,1.31e-05,1.29e-05,1.12e-05,8.89e-06,8.95e-06,4.14e-06,2.08e-06,5.22e-07,1.76e-06,1.02e-06,1.00e-06,4.46e-04,1.71e-04,7.53e-05,5.70e-05,3.18e-05,1.32e-05,1.32e-05,1.12e-05,8.86e-06,9.45e-06,3.78e-06,2.42e-06,5.20e-07,1.45e-06,8.14e-07,7.78e-07,4.87e-04,1.68e-04,7.05e-05,5.14e-05,3.11e-05,1.26e-05,1.53e-05,1.24e-05,8.19e-06,8.90e-06,4.32e-06,1.67e-06,6.04e-07,1.23e-06,7.54e-07,6.95e-07,3.86e-04,1.35e-04,5.85e-05,4.66e-05,2.62e-05,1.15e-05,1.21e-05,9.55e-06,6.59e-06,7.51e-06,3.16e-06,1.51e-06,4.56e-07,8.88e-07,5.18e-07,5.84e-07,3.38e-04,1.03e-04,4.26e-05,2.87e-05,1.23e-05,6.06e-06,4.60e-06,8.05e-06,4.49e-06,3.59e-06,1.81e-06,7.64e-07,1.75e-08,3.17e-07,4.24e-07,2.39e-07
1.39e-04,7.26e-05,4.11e-05,3.39e-05,2.33e-05,1.09e-05,1.21e-05,7.47e-06,7.24e-06,6.29e-06,3.84e-06,1.67e-06,1.02e-06,1.27e-06,6.12e-07,4.40e-07,1.34e-04,6.90e-05,4.15e-05,3.38e-05,2.29e-05,1.23e-05,1.21e-05,8.61e-06,6.02e-06,6.48e-06,3.18e-06,2.25e-06,9.72e-07,1.28e-06,7.03e-07,6.81e-07,1.49e-04,6.98e-05,4.07e-05,3.22e-05,2.29e-05,1.25e-05,1.11e-05,8.57e-06,6.77e-06,5.65e-06,3.38e-06,2.20e-06,1.08e-06,1.11e-06,6.08e-07,6.37e-07,1.51e-04,6.77e-05,3.96e-05,3.24e-05,2.34e-05,1.18e-05,1.17e-05,8.46e-06,7.03e-06,5.86e-06,3.27e-06,2.16e-06,9.65e-07,1.48e-06,7.57e-07,6.19e-07,1.54e-04,7.06e-05,3.99e-05,3.18e-05,2.22e-05,1.16e-05,1.17e-05,8.43e-06,6.78e-06,5.98e-06,3.04e-06,2.15e-06,9.37e-07,1.16e-06,6.43e-07,4.76e-07,1.71e-04,6.82e-05,3.81e-05,2.90e-05,2.13e-05,1.14e-05,1.19e-05,8.42e-06,6.44e-06,5.44e-06,3.15e-06,1.78e-06,9.08e-07,9.17e-07,5.60e-07,4.78e-07,1.35e-04,5.62e-05,3.10e-05,2.62e-05,1.82e-05,9.43e-06,9.72e-06,6.80e-06,5.08e-06,4.55e-06,2.55e-06,1.48e-06,8.05e-07,7.00e-07,3.79e-07,3.71e-07,1.20e-04,4.58e-05,2.77e-05,1.93e-05,1.31e-05,7.48e-06,6.48e-06,6.30e-06,4.51e-06,2.82e-06,1.68e-06,9.95e-07,4.83e-07,5.15e-07,3.28e-07,2.40e-07
-3.65e-05,4.56e-06,1.46e-05,1.43e-05,1.19e-05,1.02e-05,8.93e-06,5.73e-06,5.26e-06,3.16e-06,2.74e-06,1.78e-06,1.45e-06,7.79e-07,5.79e-07,2.14e-07,-3.14e-05,4.20e-06,1.39e-05,1.43e-05,1.22e-05,1.09e-05,8.98e-06,6.19e-06,4.67e-06,3.42e-06,2.38e-06,2.05e-06,1.44e-06,9.45e-07,6.34e-07,3.95e-07,-3.25e-05,4.11e-06,1.42e-05,1.39e-05,1.16e-05,1.03e-05,8.53e-06,5.95e-06,4.77e-06,3.08e-06,2.46e-06,2.04e-06,1.45e-06,7.90e-07,4.65e-07,3.23e-07,-2.92e-05,4.06e-06,1.43e-05,1.35e-05,1.23e-05,9.87e-06,8.45e-06,5.61e-06,4.67e-06,3.09e-06,2.20e-06,1.92e-06,1.18e-06,1.08e-06,5.44e-07,3.19e-07,-2.81e-05,4.68e-06,1.37e-05,1.32e-05,1.16e-05,9.52e-06,8.33e-06,5.56e-06,4.36e-06,3.01e-06,2.08e-06,1.71e-06,1.14e-06,8.28e-07,4.86e-07,2.32e-07,-2.84e-05,3.55e-06,1.39e-05,1.24e-05,1.08e-05,9.53e-06,7.51e-06,4.93e-06,4.29e-06,2.60e-06,1.95e-06,1.61e-06,1.05e-06,6.09e-07,3.99e-07,2.75e-07,-2.25e-05,4.79e-06,1.09e-05,1.10e-05,9.38e-06,7.35e-06,6.40e-06,4.25e-06,3.32e-06,2.13e-06,1.76e-06,1.28e-06,9.64e-07,4.85e-07,2.67e-07,2.03e-07,-1.69e-05,7.45e-06,1.45e-05,1.11e-05,9.91e-06,7.48e-06,5.98e-06,4.40e-06,3.70e-06,1.91e-06,1.30e-06,9.92e-07,7.41e-07,5.52e-07,2.46e-07,1.99e-07
-9.96e-06,1.05e-05,1.43e-05,1.43e-05,1.18e-05,8.56e-06,8.98e-06,5.96e-06,5.60e-06,3.69e-06,3.04e-06,1.66e-06,1.25e-06,8.42e-07,5.89e-07,2.66e-07,-6.63e-06,9.34e-06,1.38e-05,1.41e-05,1.21e-05,9.29e-06,9.01e-06,6.61e-06,4.83e-06,4.07e-06,2.58e-06,2.07e-06,1.28e-06,1.01e-06,6.10e-07,4.99e-07,-4.64e-06,9.58e-06,1.40e-05,1.36e-05,1.17e-05,8.95e-06,8.51e-06,6.42e-06,5.08e-06,3.58e-06,2.70e-06,2.02e-06,1.31e-06,8.46e-07,4.64e-07,4.25e-07,-2.96e-06,9.36e-06,1.40e-05,1.34e-05,1.24e-05,8.59e-06,8.62e-06,6.16e-06,5.06e-06,3.71e-06,2.43e-06,1.95e-06,1.06e-06,1.23e-06,5.76e-07,4.11e-07,-1.66e-06,1.03e-05,1.38e-05,1.32e-05,1.17e-05,8.33e-06,8.66e-06,6.15e-06,4.81e-06,3.69e-06,2.30e-06,1.79e-06,1.04e-06,8.95e-07,5.03e-07,3.09e-07,1.02e-06,8.85e-06,1.37e-05,1.23e-05,1.12e-05,8.42e-06,8.13e-06,5.66e-06,4.73e-06,3.17e-06,2.22e-06,1.63e-06,9.55e-07,6.76e-07,4.14e-07,3.57e-07,2.02e-07,8.71e-06,1.05e-05,1.12e-05,9.76e-06,6.58e-06,6.90e-06,4.81e-06,3.66e-06,2.64e-06,1.95e-06,1.30e-06,9.27e-07,5.41e-07,2.87e-07,2.62e-07,2.39e-06,8.88e-06,1.30e-05,1.03e-05,9.44e-06,6.51e-06,5.99e-06,4.85e-06,3.83e-06,2.05e-06,1.41e-06,9.64e-07,6.38e-07,5.57e-07,2.37e-07,2.30e-07
3.47e-05,1.85e-05,1.23e-05,1.19e-05,8.52e-06,5.13e-06,6.18e-06,4.79e-06,4.36e-06,3.60e-06,2.54e-06,1.12e-06,8.41e-07,7.82e-07,4.93e-07,2.89e-07,3.45e-05,1.73e-05,1.23e-05,1.17e-05,8.50e-06,5.85e-06,6.19e-06,5.49e-06,3.64e-06,3.83e-06,2.10e-06,1.52e-06,8.56e-07,8.68e-07,5.18e-07,4.96e-07,3.95e-05,1.77e-05,1.23e-05,1.12e-05,8.39e-06,5.82e-06,5.71e-06,5.42e-06,4.02e-06,3.34e-06,2.21e-06,1.49e-06,9.09e-07,7.32e-07,4.18e-07,4.49e-07,3.99e-05,1.71e-05,1.20e-05,1.12e-05,8.82e-06,5.69e-06,6.01e-06,5.33e-06,4.13e-06,3.52e-06,2.07e-06,1.46e-06,7.65e-07,1.06e-06,5.46e-07,4.39e-07,4.10e-05,1.82e-05,1.22e-05,1.12e-05,8.43e-06,5.56e-06,6.15e-06,5.36e-06,3.99e-06,3.59e-06,1.93e-06,1.41e-06,7.52e-07,7.76e-07,4.63e-07,3.32e-07,4.71e-05,1.71e-05,1.17e-05,1.04e-05,8.24e-06,5.64e-06,6.17e-06,5.23e-06,3.90e-06,3.14e-06,1.96e-06,1.21e-06,7.07e-07,6.10e-07,3.91e-07,3.53e-07,3.66e-05,1.43e-05,9.16e-06,9.54e-06,7.25e-06,4.63e-06,5.15e-06,4.32e-06,3.02e-06,2.64e-06,1.64e-06,9.92e-07,6.73e-07,4.74e-07,2.74e-07,2.71e-07,3.28e-05,1.09e-05,8.92e-06,7.34e-06,5.73e-06,4.08e-06,3.87e-06,4.17e-06,2.83e-06,1.78e-06,1.13e-06,6.92e-07,4.18e-07,4.21e-07,2.12e-07,1.98e-07
2.40e-05,1.24e-05,9.26e-06,9.47e-06,6.86e-06,4.07e-06,4.80e-06,3.54e-06,3.62e-06,2.79e-06,2.05e-06,9.07e-07,7.07e-07,6.12e-07,4.27e-07,2.20e-07,2.39e-05,1.15e-05,9.28e-06,9.28e-06,6.83e-06,4.61e-06,4.80e-06,4.09e-06,3.02e-06,3.00e-06,1.67e-06,1.26e-06,7.25e-07,7.12e-07,4.45e-07,3.90e-07,2.73e-05,1.18e-05,9.37e-06,8.85e-06,6.73e-06,4.59e-06,4.46e-06,4.03e-06,3.32e-06,2.63e-06,1.77e-06,1.22e-06,7.69e-07,5.97e-07,3.52e-07,3.55e-07,2.79e-05,1.14e-05,9.08e-06,8.87e-06,7.09e-06,4.46e-06,4.68e-06,3.95e-06,3.38e-06,2.78e-06,1.62e-06,1.21e-06,6.42e-07,8.82e-07,4.69e-07,3.46e-07,2.87e-05,1.23e-05,9.30e-06,8.86e-06,6.78e-06,4.36e-06,4.81e-06,3.99e-06,3.29e-06,2.82e-06,1.54e-06,1.16e-06,6.33e-07,6.35e-07,3.98e-07,2.57e-07,3.29e-05,1.14e-05,8.90e-06,8.17e-06,6.60e-06,4.43e-06,4.75e-06,3.84e-06,3.21e-06,2.45e-06,1.55e-06,1.01e-06,5.89e-07,4.97e-07,3.34e-07,2.79e-07,2.57e-05,9.57e-06,6.91e-06,7.53e-06,5.83e-06,3.63e-06,4.01e-06,3.23e-06,2.48e-06,2.07e-06,1.30e-06,8.20e-07,5.78e-07,3.90e-07,2.35e-07,2.17e-07,2.33e-05,7.31e-06,6.83e-06,5.86e-06,4.71e-06,3.27e-06,3.04e-06,3.16e-06,2.37e-06,1.39e-06,9.03e-07,5.62e-07,3.52e-07,3.59e-07,1.77e-07,1.55e-07
6.44e-05,2.38e-05,1.06e-05,9.85e-06,6.20e-06,2.19e-06,3.55e-06,2.85e-06,2.83e-06,2.92e-06,1.76e-06,5.88e-07,3.85e-07,5.97e-07,3.32e-07,2.42e-07,6.18e-05,2.26e-05,1.10e-05,9.74e-06,5.90e-06,2.81e-06,3.54e-06,3.44e-06,2.26e-06,3.02e-06,1.42e-06,9.35e-07,3.88e-07,6.12e-07,3.61e-07,3.86e-07,6.85e-05,2.31e-05,1.09e-05,9.14e-06,6.03e-06,3.03e-06,3.13e-06,3.50e-06,2.67e-06,2.62e-06,1.51e-06,9.12e-07,4.52e-07,5.26e-07,3.12e-07,3.70e-07,6.82e-05,2.22e-05,1.03e-05,9.37e-06,6.21e-06,3.01e-06,3.50e-06,3.53e-06,2.84e-06,2.80e-06,1.48e-06,9.27e-07,4.06e-07,7.56e-07,4.25e-07,3.60e-07,6.93e-05,2.33e-05,1.08e-05,9.45e-06,5.98e-06,3.01e-06,3.69e-06,3.59e-06,2.82e-06,2.91e-06,1.37e-06,9.50e-07,4.04e-07,5.63e-07,3.52e-07,2.75e-07,7.73e-05,2.25e-05,1.00e-05,8.56e-06,5.99e-06,3.03e-06,4.07e-06,3.72e-06,2.71e-06,2.61e-06,1.47e-06,7.50e-07,3.94e-07,4.57e-07,3.03e-07,2.75e-07,6.05e-05,1.80e-05,8.06e-06,7.98e-06,5.26e-06,2.74e-06,3.32e-06,3.02e-06,2.11e-06,2.21e-06,1.16e-06,6.40e-07,3.71e-07,3.48e-07,2.16e-07,2.20e-07,5.29e-05,1.25e-05,5.84e-06,4.93e-06,2.93e-06,1.88e-06,1.89e-06,2.74e-06,1.74e-06,1.28e-06,7.55e-07,4.09e-07,1.82e-07,2.52e-07,1.58e-07,1.32e-07
-1.54e-06,1.89e-06,3.12e-06,3.93e-06,3.07e-06,2.13e-06,2.41e-06,1.87e-06,1.79e-06,1.42e-06,1.15e-06,5.67e-07,4.54e-07,3.38e-07,2.30e-07,1.14e-07,-6.29e-07,1.59e-06,3.00e-06,3.92e-06,3.06e-06,2.32e-06,2.42e-06,2.09e-06,1.55e-06,1.49e-06,9.73e-07,6.97e-07,4.47e-07,3.64e-07,2.45e-07,2.03e-07,1.59e-07,1.73e-06,3.15e-06,3.73e-06,2.99e-06,2.23e-06,2.22e-06,2.03e-06,1.65e-06,1.32e-06,1.02e-06,6.87e-07,4.50e-07,3.13e-07,2.01e-07,1.86e-07,4.60e-07,1.71e-06,3.07e-06,3.68e-06,3.16e-06,2.16e-06,2.28e-06,1.94e-06,1.62e-06,1.37e-06,9.33e-07,6.64e-07,3.72e-07,4.41e-07,2.41e-07,1.77e-07,7.81e-07,1.95e-06,3.16e-06,3.78e-06,3.04e-06,2.08e-06,2.30e-06,1.93e-06,1.54e-06,1.37e-06,8.66e-07,6.19e-07,3.59e-07,3.26e-07,2.09e-07,1.35e-07,1.97e-06,1.51e-06,3.04e-06,3.44e-06,2.90e-06,2.10e-06,2.19e-06,1.79e-06,1.50e-06,1.18e-06,8.61e-07,5.40e-07,3.35e-07,2.52e-07,1.77e-07,1.46e-07,1.22e-06,1.63e-06,2.29e-06,3.17e-06,2.55e-06,1.68e-06,1.81e-06,1.53e-06,1.15e-06,9.82e-07,7.31e-07,4.39e-07,3.08e-07,2.00e-07,1.20e-07,1.09e-07,1.68e-06,1.44e-06,2.74e-06,2.85e-06,2.43e-06,1.65e-06,1.59e-06,1.46e-06,1.16e-06,7.64e-07,5.21e-07,3.42e-07,2.14e-07,1.98e-07,9.62e-08,9.11e-08
-5.45e-06,-3.96e-09,1.99e-06,2.55e-06,2.15e-06,1.76e-06,1.85e-06,1.37e-06,1.35e-06,9.51e-07,8.28e-07,4.47e-07,3.65e-07,2.41e-07,1.86e-07,7.94e-08,-4.38e-06,-1.22e-07,1.85e-06,2.53e-06,2.18e-06,1.91e-06,1.85e-06,1.52e-06,1.17e-06,1.03e-06,6.97e-07,5.60e-07,3.68e-07,2.84e-07,1.94e-07,1.47e-07,-4.13e-06,-4.99e-08,1.98e-06,2.42e-06,2.09e-06,1.82e-06,1.73e-06,1.48e-06,1.23e-06,9.17e-07,7.30e-07,5.51e-07,3.72e-07,2.39e-07,1.49e-07,1.31e-07,-3.69e-06,-5.18e-08,1.97e-06,2.37e-06,2.25e-06,1.77e-06,1.76e-06,1.41e-06,1.21e-06,9.53e-07,6.55e-07,5.34e-07,3.03e-07,3.49e-07,1.87e-07,1.26e-07,-3.43e-06,8.59e-08,1.97e-06,2.42e-06,2.15e-06,1.71e-06,1.79e-06,1.41e-06,1.16e-06,9.50e-07,6.19e-07,4.87e-07,2.95e-07,2.55e-07,1.62e-07,9.39e-08,-2.80e-06,-2.03e-07,1.95e-06,2.25e-06,2.06e-06,1.74e-06,1.65e-06,1.28e-06,1.14e-06,8.07e-07,6.01e-07,4.39e-07,2.72e-07,1.94e-07,1.34e-07,1.06e-07,-2.45e-06,1.73e-07,1.44e-06,2.05e-06,1.82e-06,1.37e-06,1.40e-06,1.12e-06,8.71e-07,6.71e-07,5.22e-07,3.55e-07,2.60e-07,1.56e-07,9.38e-08,8.06e-08,-1.61e-06,3.83e-07,2.00e-06,1.99e-06,1.87e-06,1.40e-06,1.27e-06,1.11e-06,9.16e-07,5.33e-07,3.78e-07,2.70e-07,1.80e-07,1.64e-07,7.30e-08,6.77e-08
-1.90e-05,-5.16e-06,-1.73e-07,5.89e-07,8.78e-07,1.38e-06,1.13e-06,8.57e-07,8.34e-07,4.04e-07,5.04e-07,3.22e-07,3.16e-07,1.31e-07,1.36e-07,3.45e-08,-1.75e-05,-4.97e-06,-3.69e-07,5.79e-07,9.91e-07,1.40e-06,1.14e-06,9.00e-07,7.66e-07,4.64e-07,4.34e-07,3.74e-07,3.18e-07,1.76e-07,1.38e-07,7.79e-08,-1.88e-05,-5.02e-06,-1.98e-07,5.95e-07,8.60e-07,1.25e-06,1.10e-06,8.42e-07,7.40e-07,4.29e-07,4.47e-07,3.66e-07,3.13e-07,1.45e-07,9.69e-08,6.46e-08,-1.82e-05,-4.84e-06,-1.22e-07,4.95e-07,9.85e-07,1.20e-06,1.04e-06,7.56e-07,6.83e-07,4.32e-07,3.70e-07,3.47e-07,2.46e-07,2.16e-07,1.19e-07,6.23e-08,-1.83e-05,-4.92e-06,-2.00e-07,5.20e-07,9.37e-07,1.14e-06,1.04e-06,7.52e-07,6.33e-07,4.04e-07,3.59e-07,2.95e-07,2.38e-07,1.53e-07,1.05e-07,4.39e-08,-1.96e-05,-5.05e-06,-5.96e-08,5.30e-07,8.21e-07,1.17e-06,8.21e-07,5.84e-07,6.43e-07,3.12e-07,3.16e-07,2.89e-07,2.14e-07,1.11e-07,8.45e-08,5.68e-08,-1.55e-05,-3.70e-06,-1.85e-07,4.65e-07,7.44e-07,8.43e-07,7.30e-07,5.59e-07,4.76e-07,2.53e-07,3.02e-07,2.25e-07,2.06e-07,9.23e-08,5.90e-08,4.18e-08,-1.30e-05,-2.31e-06,8.57e-07,1.02e-06,1.30e-06,1.06e-06,8.95e-07,6.14e-07,5.97e-07,3.00e-07,2.37e-07,1.84e-07,1.57e-07,1.24e-07,4.57e-08,4.39e-08
3.06e-06,1.61e-06,1.43e-06,1.53e-06,1.17e-06,7.80e-07,9.03e-07,6.92e-07,6.97e-07,5.48e-07,4.40e-07,2.01e-07,1.75e-07,1.43e-07,1.09e-07,5.06e-08,3.24e-06,1.51e-06,1.41e-06,1.52e-06,1.17e-06,8.83e-07,8.94e-07,7.93e-07,5.91e-07,5.95e-07,3.55e-07,2.83e-07,1.78e-07,1.68e-07,1.13e-07,9.03e-08,3.75e-06,1.56e-06,1.45e-06,1.44e-06,1.14e-06,8.66e-07,8.27e-07,7.90e-07,6.42e-07,5.22e-07,3.77e-07,2.78e-07,1.89e-07,1.41e-07,8.53e-08,8.18e-08,4.02e-06,1.49e-06,1.40e-06,1.44e-06,1.21e-06,8.50e-07,8.60e-07,7.65e-07,6.51e-07,5.58e-07,3.39e-07,2.75e-07,1.55e-07,2.10e-07,1.18e-07,8.02e-08,4.18e-06,1.62e-06,1.42e-06,1.45e-06,1.16e-06,8.28e-07,8.95e-07,7.76e-07,6.35e-07,5.63e-07,3.26e-07,2.55e-07,1.53e-07,1.55e-07,9.89e-08,5.91e-08,5.04e-06,1.47e-06,1.36e-06,1.34e-06,1.12e-06,8.41e-07,8.76e-07,7.35e-07,6.28e-07,4.86e-07,3.21e-07,2.25e-07,1.42e-07,1.19e-07,8.21e-08,6.50e-08,3.91e-06,1.29e-06,1.06e-06,1.24e-06,1.00e-06,6.95e-07,7.42e-07,6.38e-07,4.78e-07,4.08e-07,2.75e-07,1.85e-07,1.38e-07,9.44e-08,5.98e-08,5.22e-08,3.61e-06,9.68e-07,1.08e-06,9.82e-07,8.65e-07,6.41e-07,5.81e-07,6.13e-07,4.70e-07,2.82e-07,1.93e-07,1.32e-07,8.72e-08,9.36e-08,4.20e-08,3.66e-08
1.29e-06,6.49e-07,7.30e-07,8.60e-07,6.39e-07,4.67e-07,4.97e-07,4.10e-07,4.41e-07,3.40e-07,2.88e-07,1.26e-07,1.22e-07,9.00e-08,7.78e-08,3.37e-08,1.43e-06,6.12e-07,7.19e-07,8.47e-07,6.39e-07,5.20e-07,4.92e-07,4.75e-07,3.71e-07,3.72e-07,2.28e-07,1.81e-07,1.23e-07,1.09e-07,8.10e-08,6.01e-08,1.61e-06,6.48e-07,7.59e-07,8.04e-07,6.16e-07,5.06e-07,4.57e-07,4.71e-07,4.03e-07,3.27e-07,2.43e-07,1.76e-07,1.30e-07,9.13e-08,6.09e-08,5.53e-08,1.83e-06,6.11e-07,7.22e-07,8.02e-07,6.62e-07,4.99e-07,4.76e-07,4.55e-07,4.05e-07,3.49e-07,2.14e-07,1.75e-07,1.06e-07,1.37e-07,8.43e-08,5.45e-08,1.89e-06,6.80e-07,7.50e-07,8.14e-07,6.43e-07,4.86e-07,5.03e-07,4.63e-07,3.98e-07,3.52e-07,2.09e-07,1.62e-07,1.05e-07,9.89e-08,7.11e-08,3.94e-08,2.29e-06,5.92e-07,7.07e-07,7.50e-07,6.17e-07,4.95e-07,4.81e-07,4.31e-07,3.93e-07,3.01e-07,2.03e-07,1.43e-07,9.67e-08,7.67e-08,5.87e-08,4.33e-08,1.81e-06,5.31e-07,5.44e-07,6.99e-07,5.55e-07,4.10e-07,4.14e-07,3.83e-07,2.98e-07,2.53e-07,1.75e-07,1.17e-07,9.45e-08,6.09e-08,4.31e-08,3.54e-08,1.68e-06,3.79e-07,5.54e-07,5.65e-07,4.96e-07,3.88e-07,3.28e-07,3.74e-07,2.93e-07,1.76e-07,1.24e-07,8.33e-08,5.97e-08,6.21e-08,2.97e-08,2.41e-08
5.80e-06,2.10e-06,8.63e-07,8.05e-07,4.88e-07,1.60e-07,2.96e-07,2.68e-07,2.60e-07,2.73e-07,1.77e-07,5.68e-08,4.42e-08,6.09e-08,3.94e-08,2.65e-08,5.58e-06,2.00e-06,8.92e-07,7.96e-07,4.61e-07,2.14e-07,2.92e-07,3.20e-07,2.08e-07,2.83e-07,1.41e-07,9.38e-08,4.58e-08,6.31e-08,4.12e-08,4.27e-08,6.16e-06,2.05e-06,8.87e-07,7.40e-07,4.74e-07,2.31e-07,2.55e-07,3.27e-07,2.45e-07,2.45e-07,1.50e-07,9.10e-08,5.11e-08,5.44e-08,3.49e-08,4.14e-08,6.14e-06,1.97e-06,8.32e-07,7.63e-07,4.89e-07,2.33e-07,2.88e-07,3.26e-07,2.58e-07,2.65e-07,1.44e-07,9.31e-08,4.47e-08,8.08e-08,4.83e-08,4.00e-08,6.23e-06,2.07e-06,8.84e-07,7.78e-07,4.76e-07,2.32e-07,3.09e-07,3.32e-07,2.57e-07,2.75e-07,1.35e-07,9.39e-08,4.39e-08,5.91e-08,3.94e-08,3.06e-08,6.96e-06,2.00e-06,8.04e-07,7.01e-07,4.78e-07,2.35e-07,3.44e-07,3.42e-07,2.48e-07,2.43e-07,1.43e-07,7.38e-08,4.29e-08,4.78e-08,3.38e-08,3.09e-08,5.45e-06,1.59e-06,6.51e-07,6.57e-07,4.22e-07,2.18e-07,2.80e-07,2.82e-07,1.92e-07,2.06e-07,1.13e-07,6.32e-08,4.06e-08,3.70e-08,2.50e-08,2.50e-08,4.76e-06,1.09e-06,4.24e-07,3.89e-07,2.20e-07,1.41e-07,1.52e-07,2.50e-07,1.56e-07,1.18e-07,7.46e-08,4.17e-08,2.00e-08,2.89e-08,1.67e-08,1.51e-08
9.60e-03,3.09e-03,8.74e-04,5.09e-04,2.00e-04,-1.31e-04,-3.03e-05,-2.58e-05,-1.42e-05,7.17e-05,-5.82e-06,-3.49e-05,-3.84e-05,7.83e-06,-4.54e-06,7.24e-06,9.07e-03,3.03e-03,9.32e-04,5.06e-04,1.62e-04,-9.23e-05,-3.47e-05,-6.16e-10,-3.39e-05,6.92e-05,-1.48e-05,-2.02e-05,-3.85e-05,2.76e-06,-3.38e-06,6.96e-06,9.74e-03,3.03e-03,8.84e-04,4.63e-04,1.92e-04,-4.93e-05,-4.72e-05,1.93e-05,-3.59e-06,5.33e-05,-1.02e-05,-1.96e-05,-3.14e-05,3.23e-06,-5.76e-07,8.32e-06,9.82e-03,2.92e-03,8.23e-04,4.98e-04,1.76e-04,-4.20e-05,-1.69e-05,3.99e-05,2.03e-05,6.49e-05,1.92e-06,-1.40e-05,-2.16e-05,4.58e-06,4.51e-06,8.94e-06,9.89e-03,3.02e-03,8.58e-04,4.87e-04,1.71e-04,-2.84e-05,1.02e-06,4.71e-05,3.29e-05,7.73e-05,1.97e-06,-2.80e-06,-1.96e-05,5.04e-06,2.29e-06,6.96e-06,1.08e-02,3.01e-03,7.75e-04,4.35e-04,1.92e-04,-3.22e-05,6.44e-05,8.89e-05,2.66e-05,8.06e-05,1.41e-05,-1.24e-05,-1.58e-05,6.27e-06,2.77e-06,4.69e-06,8.56e-03,2.35e-03,6.70e-04,4.02e-04,1.62e-04,1.24e-05,4.56e-05,5.98e-05,2.52e-05,7.08e-05,1.80e-06,-5.31e-06,-1.51e-05,3.59e-06,2.97e-06,5.41e-06,7.46e-03,1.68e-03,2.76e-04,8.35e-05,-1.07e-04,-9.39e-05,-8.79e-05,3.23e-05,-2.15e-05,1.38e-06,-8.10e-06,-1.42e-05,-1.85e-05,-8.26e-06,9.42e-07,-1.96e-06
2.72e-03,1.10e-03,3.24e-04,1.79e-04,7.83e-05,-2.27e-05,2.36e-06,-1.14e-06,-4.49e-07,2.19e-05,-1.06e-07,-8.62e-06,-9.93e-06,2.50e-06,-1.12e-06,2.07e-06,2.58e-03,1.07e-03,3.40e-04,1.77e-04,6.84e-05,-1.14e-05,1.26e-06,5.70e-06,-5.79e-06,2.11e-05,-2.61e-06,-4.79e-06,-9.99e-06,8.90e-07,-9.05e-07,1.99e-06,2.77e-03,1.07e-03,3.24e-04,1.64e-04,7.60e-05,-1.04e-07,-3.27e-06,1.05e-05,2.27e-06,1.65e-05,-1.57e-06,-4.74e-06,-8.16e-06,1.04e-06,-2.56e-08,2.39e-06,2.77e-03,1.03e-03,3.03e-04,1.74e-04,7.10e-05,5.15e-07,4.73e-06,1.54e-05,8.42e-06,1.93e-05,1.72e-06,-3.38e-06,-5.49e-06,1.38e-06,1.28e-06,2.54e-06,2.79e-03,1.06e-03,3.14e-04,1.68e-04,6.82e-05,3.55e-06,8.85e-06,1.71e-05,1.14e-05,2.25e-05,1.51e-06,-2.03e-07,-5.05e-06,1.47e-06,5.92e-07,2.00e-06,3.01e-03,1.06e-03,2.85e-04,1.51e-04,7.19e-05,1.46e-06,2.54e-05,2.81e-05,9.08e-06,2.32e-05,4.87e-06,-3.03e-06,-3.99e-06,1.81e-06,7.20e-07,1.38e-06,2.40e-03,8.31e-04,2.47e-04,1.37e-04,5.93e-05,1.09e-05,1.84e-05,1.90e-05,8.42e-06,2.03e-05,1.10e-06,-1.23e-06,-3.99e-06,1.02e-06,8.51e-07,1.49e-06,2.09e-03,6.37e-04,1.32e-04,4.49e-05,-1.80e-05,-2.03e-05,-2.05e-05,1.07e-05,-4.76e-06,6.27e-07,-1.87e-06,-3.86e-06,-4.95e-06,-2.33e-06,2.70e-07,-5.12e-07
6.88e-04,2.97e-04,1.17e-04,7.54e-05,4.15e-05,8.51e-06,1.30e-05,7.36e-06,7.20e-06,1.03e-05,3.40e-06,-8.78e-08,-9.05e-07,1.65e-06,3.32e-07,8.06e-07,6.52e-04,2.87e-04,1.20e-04,7.50e-05,3.92e-05,1.21e-05,1.28e-05,9.83e-06,4.95e-06,1.02e-05,2.36e-06,1.18e-06,-9.87e-07,1.36e-06,4.89e-07,9.79e-07,7.06e-04,2.89e-04,1.16e-04,7.06e-05,4.06e-05,1.44e-05,1.10e-05,1.06e-05,7.20e-06,8.60e-06,2.72e-06,1.13e-06,-5.18e-07,1.24e-06,5.56e-07,1.02e-06,7.08e-04,2.79e-04,1.10e-04,7.27e-05,3.99e-05,1.36e-05,1.30e-05,1.14e-05,8.65e-06,9.27e-06,3.27e-06,1.36e-06,-1.24e-07,1.62e-06,9.47e-07,1.04e-06,7.16e-04,2.89e-04,1.12e-04,7.05e-05,3.81e-05,1.39e-05,1.37e-05,1.17e-05,8.90e-06,1.00e-05,3.04e-06,1.95e-06,-5.96e-08,1.36e-06,7.07e-07,8.04e-07,7.75e-04,2.85e-04,1.05e-04,6.37e-05,3.75e-05,1.32e-05,1.69e-05,1.37e-05,8.13e-06,9.62e-06,3.78e-06,1.09e-06,1.09e-07,1.19e-06,6.63e-07,6.85e-07,6.17e-04,2.27e-04,8.83e-05,5.75e-05,3.13e-05,1.26e-05,1.33e-05,1.03e-05,6.66e-06,8.22e-06,2.50e-06,1.14e-06,1.13e-08,8.38e-07,5.07e-07,6.13e-07,5.42e-04,1.79e-04,6.29e-05,3.23e-05,1.12e-05,4.56e-06,2.63e-06,8.33e-06,3.51e-06,2.80e-06,1.13e-06,1.83e-07,-4.77e-07,1.72e-08,3.70e-07,1.15e-07
3.81e-04,1.58e-04,6.95e-05,5.42e-05,3.10e-05,9.29e-06,1.22e-05,7.78e-06,7.61e-06,8.99e-06,4.14e-06,9.93e-07,2.27e-07,1.59e-06,5.35e-07,6.60e-07,3.61e-04,1.52e-04,7.16e-05,5.42e-05,2.98e-05,1.18e-05,1.21e-05,9.60e-06,5.86e-06,8.93e-06,3.23e-06,1.93e-06,1.33e-07,1.42e-06,6.73e-07,9.11e-07,3.94e-04,1.53e-04,6.94e-05,5.12e-05,3.05e-05,1.30e-05,1.07e-05,9.95e-06,7.37e-06,7.67e-06,3.55e-06,1.88e-06,3.96e-07,1.27e-06,6.82e-07,9.18e-07,3.94e-04,1.48e-04,6.66e-05,5.23e-05,3.03e-05,1.23e-05,1.20e-05,1.03e-05,8.19e-06,8.12e-06,3.76e-06,1.96e-06,5.28e-07,1.64e-06,9.34e-07,9.06e-07,3.99e-04,1.54e-04,6.80e-05,5.14e-05,2.90e-05,1.24e-05,1.23e-05,1.04e-05,8.17e-06,8.56e-06,3.44e-06,2.25e-06,5.30e-07,1.34e-06,7.50e-07,7.01e-07,4.35e-04,1.51e-04,6.37e-05,4.64e-05,2.83e-05,1.19e-05,1.42e-05,1.14e-05,7.58e-06,8.05e-06,3.91e-06,1.59e-06,5.97e-07,1.13e-06,6.90e-07,6.31e-07,3.45e-04,1.21e-04,5.29e-05,4.21e-05,2.39e-05,1.08e-05,1.13e-05,8.81e-06,6.10e-06,6.80e-06,2.88e-06,1.43e-06,4.74e-07,8.19e-07,4.76e-07,5.31e-07,3.02e-04,9.28e-05,3.89e-05,2.60e-05,1.14e-05,5.92e-06,4.48e-06,7.51e-06,4.25e-06,3.26e-06,1.67e-06,7.24e-07,5.71e-08,3.13e-07,3.88e-07,2.19e-07
1.58e-04,7.64e-05,4.05e-05,3.31e-05,2.24e-05,9.71e-06,1.14e-05,7.02e-06,6.87e-06,6.23e-06,3.64e-06,1.47e-06,8.26e-07,1.23e-06,5.63e-07,4.47e-07,1.52e-04,7.26e-05,4.11e-05,3.30e-05,2.19e-05,1.12e-05,1.14e-05,8.22e-06,5.61e-06,6.43e-06,2.98e-06,2.08e-06,7.85e-07,1.22e-06,6.52e-07,6.75e-07,1.68e-04,7.35e-05,4.02e-05,3.13e-05,2.20e-05,1.15e-05,1.04e-05,8.25e-06,6.45e-06,5.57e-06,3.18e-06,2.04e-06,9.14e-07,1.07e-06,5.72e-07,6.36e-07,1.70e-04,7.11e-05,3.91e-05,3.16e-05,2.25e-05,1.10e-05,1.11e-05,8.24e-06,6.79e-06,5.82e-06,3.13e-06,2.03e-06,8.38e-07,1.43e-06,7.31e-07,6.21e-07,1.73e-04,7.42e-05,3.95e-05,3.11e-05,2.13e-05,1.08e-05,1.12e-05,8.24e-06,6.60e-06,5.99e-06,2.90e-06,2.06e-06,8.21e-07,1.12e-06,6.17e-07,4.78e-07,1.92e-04,7.19e-05,3.75e-05,2.83e-05,2.07e-05,1.06e-05,1.16e-05,8.39e-06,6.27e-06,5.48e-06,3.06e-06,1.67e-06,8.05e-07,8.93e-07,5.39e-07,4.73e-07,1.51e-04,5.87e-05,3.05e-05,2.57e-05,1.77e-05,8.98e-06,9.50e-06,6.74e-06,4.96e-06,4.60e-06,2.44e-06,1.40e-06,7.16e-07,6.79e-07,3.69e-07,3.73e-07,1.34e-04,4.67e-05,2.63e-05,1.81e-05,1.19e-05,6.81e-06,5.95e-06,6.20e-06,4.27e-06,2.71e-06,1.58e-06,9.06e-07,3.96e-07,4.62e-07,3.14e-07,2.24e-07
-4.01e-05,2.41e-06,1.38e-05,1.37e-05,1.15e-05,1.02e-05,8.96e-06,5.77e-06,5.32e-06,3.14e-06,2.76e-06,1.79e-06,1.47e-06,7.73e-07,5.92e-07,2.16e-07,-3.48e-05,2.09e-06,1.30e-05,1.36e-05,1.19e-05,1.09e-05,9.00e-06,6.25e-06,4.72e-06,3.43e-06,2.39e-06,2.09e-06,1.47e-06,9.59e-07,6.45e-07,4.02e-07,-3.60e-05,2.00e-06,1.33e-05,1.32e-05,1.13e-05,1.03e-05,8.58e-06,6.01e-06,4.82e-06,3.08e-06,2.48e-06,2.08e-06,1.49e-06,7.98e-07,4.66e-07,3.27e-07,-3.28e-05,2.00e-06,1.35e-05,1.29e-05,1.20e-05,9.88e-06,8.51e-06,5.68e-06,4.72e-06,3.11e-06,2.21e-06,1.96e-06,1.20e-06,1.11e-06,5.53e-07,3.24e-07,-3.17e-05,2.60e-06,1.29e-05,1.26e-05,1.14e-05,9.53e-06,8.42e-06,5.64e-06,4.43e-06,3.03e-06,2.10e-06,1.74e-06,1.17e-06,8.41e-07,4.95e-07,2.35e-07,-3.22e-05,1.46e-06,1.32e-05,1.19e-05,1.06e-05,9.60e-06,7.58e-06,5.00e-06,4.37e-06,2.61e-06,1.96e-06,1.64e-06,1.07e-06,6.17e-07,4.05e-07,2.82e-07,-2.56e-05,3.10e-06,1.02e-05,1.05e-05,9.24e-06,7.38e-06,6.49e-06,4.33e-06,3.38e-06,2.14e-06,1.78e-06,1.31e-06,9.97e-07,4.95e-07,2.72e-07,2.08e-07,-1.96e-05,6.05e-06,1.41e-05,1.08e-05,9.91e-06,7.59e-06,6.11e-06,4.52e-06,3.78e-06,1.92e-06,1.31e-06,1.01e-06,7.60e-07,5.67e-07,2.49e-07,2.04e-07
4.75e-05,2.76e-05,1.79e-05,1.64e-05,1.22e-05,6.95e-06,8.22e-06,5.48e-06,5.14e-06,4.06e-06,2.81e-06,1.32e-06,8.90e-07,8.62e-07,5.08e-07,3.07e-07,4.72e-05,2.58e-05,1.80e-05,1.62e-05,1.21e-05,7.92e-06,8.23e-06,6.27e-06,4.29e-06,4.36e-06,2.33e-06,1.79e-06,9.17e-07,9.64e-07,5.41e-07,5.20e-07,5.38e-05,2.63e-05,1.79e-05,1.55e-05,1.20e-05,7.92e-06,7.64e-06,6.23e-06,4.75e-06,3.79e-06,2.47e-06,1.76e-06,9.88e-07,8.16e-07,4.31e-07,4.62e-07,5.46e-05,2.54e-05,1.75e-05,1.55e-05,1.26e-05,7.66e-06,7.99e-06,6.14e-06,4.91e-06,3.99e-06,2.32e-06,1.72e-06,8.33e-07,1.18e-06,5.64e-07,4.50e-07,5.64e-05,2.69e-05,1.76e-05,1.53e-05,1.19e-05,7.51e-06,8.13e-06,6.17e-06,4.75e-06,4.07e-06,2.19e-06,1.65e-06,8.21e-07,8.76e-07,4.81e-07,3.44e-07,6.44e-05,2.54e-05,1.69e-05,1.42e-05,1.16e-05,7.58e-06,8.14e-06,6.04e-06,4.63e-06,3.60e-06,2.21e-06,1.43e-06,7.76e-07,6.79e-07,4.04e-07,3.70e-07,5.01e-05,2.13e-05,1.34e-05,1.29e-05,1.02e-05,6.21e-06,6.82e-06,5.00e-06,3.62e-06,3.03e-06,1.86e-06,1.18e-06,7.45e-07,5.31e-07,2.85e-07,2.83e-07,4.51e-05,1.71e-05,1.32e-05,9.95e-06,8.02e-06,5.43e-06,5.07e-06,4.83e-06,3.45e-06,2.00e-06,1.28e-06,8.17e-07,4.63e-07,4.62e-07,2.27e-07,2.06e-07
7.27e-05,2.98e-05,1.46e-05,1.31e-05,8.62e-06,3.98e-06,5.54e-06,4.32e-06,3.94e-06,3.72e-06,2.30e-06,8.60e-07,5.73e-07,7.66e-07,4.19e-07,3.05e-07,7.01e-05,2.82e-05,1.50e-05,1.29e-05,8.39e-06,4.84e-06,5.53e-06,5.11e-06,3.18e-06,3.90e-06,1.87e-06,1.29e-06,5.84e-07,8.07e-07,4.53e-07,4.91e-07,7.82e-05,2.88e-05,1.48e-05,1.22e-05,8.46e-06,5.04e-06,5.01e-06,5.14e-06,3.68e-06,3.37e-06,1.98e-06,1.27e-06,6.67e-07,6.87e-07,3.80e-07,4.56e-07,7.79e-05,2.77e-05,1.42e-05,1.24e-05,8.80e-06,4.98e-06,5.45e-06,5.17e-06,3.91e-06,3.59e-06,1.92e-06,1.27e-06,5.87e-07,9.88e-07,5.17e-07,4.48e-07,7.93e-05,2.92e-05,1.46e-05,1.24e-05,8.42e-06,4.93e-06,5.66e-06,5.23e-06,3.84e-06,3.72e-06,1.79e-06,1.28e-06,5.84e-07,7.35e-07,4.31e-07,3.42e-07,8.89e-05,2.81e-05,1.37e-05,1.14e-05,8.39e-06,5.00e-06,6.04e-06,5.34e-06,3.72e-06,3.33e-06,1.89e-06,1.04e-06,5.64e-07,5.90e-07,3.70e-07,3.48e-07,6.94e-05,2.26e-05,1.10e-05,1.05e-05,7.38e-06,4.31e-06,4.99e-06,4.33e-06,2.91e-06,2.82e-06,1.52e-06,8.79e-07,5.30e-07,4.50e-07,2.62e-07,2.74e-07,6.09e-05,1.64e-05,8.97e-06,6.97e-06,4.65e-06,3.29e-06,3.16e-06,4.05e-06,2.50e-06,1.68e-06,1.00e-06,5.70e-07,2.88e-07,3.41e-07,1.99e-07,1.73e-07
1.84e-05,9.95e-06,8.43e-06,8.78e-06,6.48e-06,4.04e-06,4.71e-06,3.47e-06,3.55e-06,2.65e-06,2.00e-06,9.01e-07,7.20e-07,5.91e-07,4.27e-07,2.11e-07,1.86e-05,9.23e-06,8.40e-06,8.59e-06,6.50e-06,4.55e-06,4.71e-06,4.00e-06,2.96e-06,2.88e-06,1.63e-06,1.26e-06,7.42e-07,7.04e-07,4.44e-07,3.81e-07,2.14e-05,9.51e-06,8.52e-06,8.21e-06,6.37e-06,4.50e-06,4.40e-06,3.94e-06,3.24e-06,2.52e-06,1.73e-06,1.21e-06,7.87e-07,5.89e-07,3.44e-07,3.43e-07,2.22e-05,9.18e-06,8.27e-06,8.20e-06,6.74e-06,4.38e-06,4.59e-06,3.86e-06,3.31e-06,2.67e-06,1.57e-06,1.21e-06,6.50e-07,8.78e-07,4.61e-07,3.36e-07,2.30e-05,9.92e-06,8.44e-06,8.19e-06,6.44e-06,4.29e-06,4.73e-06,3.90e-06,3.21e-06,2.71e-06,1.50e-06,1.14e-06,6.43e-07,6.28e-07,3.93e-07,2.48e-07,2.66e-05,9.08e-06,8.13e-06,7.58e-06,6.27e-06,4.37e-06,4.63e-06,3.72e-06,3.16e-06,2.34e-06,1.49e-06,1.01e-06,5.94e-07,4.88e-07,3.28e-07,2.73e-07,2.08e-05,7.77e-06,6.25e-06,6.99e-06,5.55e-06,3.56e-06,3.94e-06,3.16e-06,2.43e-06,1.98e-06,1.27e-06,8.18e-07,5.92e-07,3.86e-07,2.32e-07,2.14e-07,1.90e-05,6.01e-06,6.48e-06,5.59e-06,4.68e-06,3.29e-06,3.06e-06,3.12e-06,2.36e-06,1.36e-06,8.91e-07,5.64e-07,3.63e-07,3.65e-07,1.73e-07,1.54e-07
6.79e-05,2.44e-05,1.03e-05,9.23e-06,5.69e-06,1.73e-06,3.02e-06,2.40e-06,2.38e-06,2.64e-06,1.49e-06,4.60e-07,2.74e-07,5.33e-07,2.66e-07,2.19e-07,6.49e-05,2.33e-05,1.07e-05,9.18e-06,5.34e-06,2.33e-06,3.01e-06,2.94e-06,1.87e-06,2.70e-06,1.19e-06,7.62e-07,2.67e-07,5.22e-07,3.01e-07,3.35e-07,7.17e-05,2.37e-05,1.05e-05,8.59e-06,5.52e-06,2.59e-06,2.63e-06,3.02e-06,2.28e-06,2.33e-06,1.27e-06,7.52e-07,3.32e-07,4.53e-07,2.67e-07,3.25e-07,7.14e-05,2.28e-05,9.98e-06,8.84e-06,5.65e-06,2.58e-06,2.99e-06,3.09e-06,2.46e-06,2.49e-06,1.28e-06,7.68e-07,3.12e-07,6.34e-07,3.64e-07,3.17e-07,7.25e-05,2.39e-05,1.04e-05,8.90e-06,5.44e-06,2.60e-06,3.17e-06,3.14e-06,2.45e-06,2.61e-06,1.18e-06,8.07e-07,3.12e-07,4.86e-07,3.01e-07,2.43e-07,8.06e-05,2.32e-05,9.62e-06,8.05e-06,5.48e-06,2.61e-06,3.60e-06,3.33e-06,2.34e-06,2.38e-06,1.29e-06,6.17e-07,3.12e-07,3.97e-07,2.63e-07,2.36e-07,6.32e-05,1.84e-05,7.81e-06,7.50e-06,4.81e-06,2.43e-06,2.92e-06,2.68e-06,1.84e-06,2.01e-06,1.00e-06,5.37e-07,2.82e-07,2.99e-07,1.85e-07,1.92e-07,5.50e-05,1.28e-05,5.35e-06,4.42e-06,2.38e-06,1.52e-06,1.49e-06,2.39e-06,1.45e-06,1.13e-06,6.33e-07,3.37e-07,1.29e-07,1.97e-07,1.39e-07,1.08e-07
9.45e-06,5.37e-06,3.94e-06,4.45e-06,3.22e-06,1.87e-06,2.30e-06,1.83e-06,1.74e-06,1.53e-06,1.12e-06,5.17e-07,3.90e-07,3.47e-07,2.12e-07,1.23e-07,9.67e-06,4.93e-06,3.91e-06,4.45e-06,3.15e-06,2.09e-06,2.31e-06,2.07e-06,1.48e-06,1.57e-06,9.50e-07,6.50e-07,3.80e-07,3.54e-07,2.31e-07,2.08e-07,1.14e-05,5.13e-06,3.99e-06,4.20e-06,3.13e-06,2.06e-06,2.09e-06,2.04e-06,1.61e-06,1.39e-06,9.94e-07,6.43e-07,3.88e-07,3.07e-07,1.97e-07,1.95e-07,1.15e-05,4.98e-06,3.86e-06,4.21e-06,3.27e-06,2.01e-06,2.19e-06,1.97e-06,1.62e-06,1.45e-06,9.37e-07,6.26e-07,3.29e-07,4.25e-07,2.37e-07,1.86e-07,1.19e-05,5.32e-06,4.01e-06,4.32e-06,3.15e-06,1.95e-06,2.22e-06,1.96e-06,1.55e-06,1.47e-06,8.61e-07,6.01e-07,3.16e-07,3.21e-07,2.03e-07,1.43e-07,1.41e-05,4.87e-06,3.78e-06,3.91e-06,3.06e-06,1.96e-06,2.21e-06,1.89e-06,1.49e-06,1.29e-06,8.81e-07,5.04e-07,3.01e-07,2.52e-07,1.74e-07,1.49e-07,1.08e-05,4.21e-06,2.93e-06,3.61e-06,2.67e-06,1.62e-06,1.81e-06,1.58e-06,1.15e-06,1.07e-06,7.27e-07,4.16e-07,2.69e-07,1.97e-07,1.18e-07,1.12e-07,9.85e-06,3.15e-06,2.86e-06,2.89e-06,2.18e-06,1.45e-06,1.43e-06,1.47e-06,1.09e-06,7.72e-07,5.05e-07,3.18e-07,1.80e-07,1.77e-07,9.54e-08,8.74e-08
-1.36e-05,-2.95e-06,1.05e-06,1.79e-06,1.74e-06,1.75e-06,1.70e-06,1.22e-06,1.22e-06,7.33e-07,7.35e-07,4.28e-07,3.64e-07,1.97e-07,1.73e-07,6.08e-08,-1.22e-05,-2.96e-06,8.58e-07,1.78e-06,1.82e-06,1.85e-06,1.70e-06,1.34e-06,1.08e-06,8.22e-07,6.19e-07,5.27e-07,3.72e-07,2.54e-07,1.77e-07,1.24e-07,-1.27e-05,-2.93e-06,1.02e-06,1.73e-06,1.70e-06,1.73e-06,1.62e-06,1.29e-06,1.10e-06,7.38e-07,6.50e-07,5.16e-07,3.72e-07,2.11e-07,1.31e-07,1.05e-07,-1.22e-05,-2.82e-06,1.07e-06,1.64e-06,1.87e-06,1.67e-06,1.61e-06,1.21e-06,1.06e-06,7.64e-07,5.63e-07,4.98e-07,2.97e-07,3.14e-07,1.63e-07,1.01e-07,-1.20e-05,-2.79e-06,1.01e-06,1.67e-06,1.78e-06,1.61e-06,1.63e-06,1.21e-06,1.01e-06,7.50e-07,5.40e-07,4.39e-07,2.89e-07,2.25e-07,1.43e-07,7.38e-08,-1.24e-05,-3.03e-06,1.09e-06,1.59e-06,1.67e-06,1.64e-06,1.43e-06,1.04e-06,1.01e-06,6.17e-07,5.04e-07,4.15e-07,2.62e-07,1.68e-07,1.17e-07,8.87e-08,-9.94e-06,-2.05e-06,7.13e-07,1.44e-06,1.49e-06,1.26e-06,1.24e-06,9.42e-07,7.62e-07,5.11e-07,4.57e-07,3.29e-07,2.59e-07,1.37e-07,8.13e-08,6.68e-08,-8.11e-06,-1.15e-06,1.66e-06,1.71e-06,1.83e-06,1.40e-06,1.26e-06,9.72e-07,8.61e-07,4.58e-07,3.43e-07,2.55e-07,1.84e-07,1.59e-07,6.35e-08,6.16e-08
-1.56e-05,-4.07e-06,2.25e-08,6.60e-07,8.64e-07,1.24e-06,1.05e-06,7.96e-07,7.64e-07,4.01e-07,4.63e-07,2.92e-07,2.84e-07,1.25e-07,1.23e-07,3.44e-08,-1.43e-05,-3.92e-06,-1.48e-07,6.60e-07,9.52e-07,1.28e-06,1.05e-06,8.38e-07,7.00e-07,4.49e-07,4.02e-07,3.39e-07,2.86e-07,1.62e-07,1.26e-07,7.32e-08,-1.54e-05,-3.96e-06,2.12e-09,6.60e-07,8.42e-07,1.15e-06,1.01e-06,7.90e-07,6.83e-07,4.13e-07,4.13e-07,3.35e-07,2.81e-07,1.34e-07,9.04e-08,6.22e-08,-1.48e-05,-3.82e-06,6.08e-08,5.76e-07,9.53e-07,1.11e-06,9.62e-07,7.11e-07,6.34e-07,4.18e-07,3.49e-07,3.17e-07,2.22e-07,1.98e-07,1.11e-07,5.96e-08,-1.49e-05,-3.88e-06,-1.45e-09,6.04e-07,9.08e-07,1.05e-06,9.55e-07,7.07e-07,5.89e-07,3.94e-07,3.35e-07,2.72e-07,2.14e-07,1.42e-07,9.67e-08,4.29e-08,-1.58e-05,-3.99e-06,1.09e-07,5.97e-07,8.05e-07,1.07e-06,7.76e-07,5.64e-07,5.94e-07,3.12e-07,3.01e-07,2.62e-07,1.96e-07,1.04e-07,7.84e-08,5.39e-08,-1.25e-05,-2.89e-06,-2.81e-08,5.28e-07,7.24e-07,7.84e-07,6.80e-07,5.30e-07,4.42e-07,2.54e-07,2.82e-07,2.06e-07,1.84e-07,8.59e-08,5.50e-08,3.97e-08,-1.05e-05,-1.77e-06,8.37e-07,9.70e-07,1.17e-06,9.51e-07,8.03e-07,5.68e-07,5.42e-07,2.83e-07,2.18e-07,1.69e-07,1.40e-07,1.12e-07,4.24e-08,4.02e-08
4.53e-06,1.95e-06,1.26e-06,1.29e-06,9.27e-07,5.47e-07,6.73e-07,5.29e-07,5.35e-07,4.44e-07,3.40e-07,1.44e-07,1.24e-07,1.12e-07,8.34e-08,4.08e-08,4.54e-06,1.84e-06,1.27e-06,1.28e-06,9.17e-07,6.34e-07,6.66e-07,6.13e-07,4.47e-07,4.80e-07,2.72e-07,2.11e-07,1.27e-07,1.30e-07,8.56e-08,7.18e-08,5.13e-06,1.89e-06,1.29e-06,1.21e-06,9.02e-07,6.33e-07,6.10e-07,6.15e-07,4.94e-07,4.20e-07,2.89e-07,2.07e-07,1.36e-07,1.09e-07,6.58e-08,6.59e-08,5.27e-06,1.81e-06,1.23e-06,1.21e-06,9.55e-07,6.23e-07,6.44e-07,6.00e-07,5.06e-07,4.49e-07,2.63e-07,2.06e-07,1.13e-07,1.63e-07,9.23e-08,6.46e-08,5.41e-06,1.93e-06,1.27e-06,1.23e-06,9.17e-07,6.09e-07,6.76e-07,6.10e-07,4.97e-07,4.57e-07,2.52e-07,1.94e-07,1.11e-07,1.19e-07,7.67e-08,4.78e-08,6.27e-06,1.81e-06,1.19e-06,1.13e-06,8.93e-07,6.17e-07,6.79e-07,5.90e-07,4.88e-07,3.97e-07,2.52e-07,1.68e-07,1.04e-07,9.36e-08,6.39e-08,5.19e-08,4.89e-06,1.51e-06,9.48e-07,1.04e-06,7.95e-07,5.22e-07,5.71e-07,5.06e-07,3.73e-07,3.35e-07,2.12e-07,1.39e-07,1.01e-07,7.32e-08,4.69e-08,4.17e-08,4.39e-06,1.09e-06,8.48e-07,7.61e-07,6.17e-07,4.52e-07,4.13e-07,4.78e-07,3.52e-07,2.17e-07,1.47e-07,9.61e-08,6.11e-08,6.94e-08,3.23e-08,2.78e-08
1.86e-06,7.77e-07,6.88e-07,7.88e-07,5.61e-07,3.77e-07,4.11e-07,3.45e-07,3.66e-07,3.00e-07,2.40e-07,1.03e-07,9.86e-08,7.81e-08,6.25e-08,2.92e-08,1.92e-06,7.35e-07,6.83e-07,7.82e-07,5.55e-07,4.23e-07,4.08e-07,4.00e-07,3.08e-07,3.20e-07,1.92e-07,1.47e-07,9.82e-08,9.04e-08,6.67e-08,5.03e-08,2.15e-06,7.70e-07,7.14e-07,7.39e-07,5.41e-07,4.14e-07,3.75e-07,3.98e-07,3.37e-07,2.82e-07,2.04e-07,1.44e-07,1.04e-07,7.62e-08,5.11e-08,4.70e-08,2.31e-06,7.33e-07,6.78e-07,7.42e-07,5.77e-07,4.09e-07,3.94e-07,3.86e-07,3.40e-07,3.00e-07,1.83e-07,1.43e-07,8.59e-08,1.12e-07,6.95e-08,4.62e-08,2.37e-06,7.97e-07,7.08e-07,7.54e-07,5.60e-07,3.99e-07,4.14e-07,3.91e-07,3.34e-07,3.03e-07,1.77e-07,1.34e-07,8.45e-08,8.21e-08,5.87e-08,3.38e-08,2.77e-06,7.20e-07,6.63e-07,6.90e-07,5.39e-07,4.05e-07,4.04e-07,3.70e-07,3.28e-07,2.63e-07,1.74e-07,1.17e-07,7.84e-08,6.39e-08,4.92e-08,3.62e-08,2.19e-06,6.21e-07,5.15e-07,6.43e-07,4.83e-07,3.39e-07,3.43e-07,3.24e-07,2.50e-07,2.20e-07,1.48e-07,9.60e-08,7.48e-08,5.04e-08,3.52e-08,2.95e-08,1.99e-06,4.37e-07,4.87e-07,5.01e-07,4.06e-07,3.10e-07,2.63e-07,3.12e-07,2.40e-07,1.53e-07,1.03e-07,6.92e-08,4.75e-08,4.98e-08,2.52e-08,2.00e-08
3.71e-06,1.47e-06,7.29e-07,7.30e-07,4.79e-07,2.26e-07,3.45e-07,3.01e-07,2.97e-07,2.64e-07,1.97e-07,7.11e-08,5.99e-08,6.07e-08,4.74e-08,2.58e-08,3.64e-06,1.38e-06,7.40e-07,7.14e-07,4.69e-07,2.76e-07,3.42e-07,3.52e-07,2.42e-07,2.86e-07,1.57e-07,1.13e-07,6.47e-08,7.04e-08,4.67e-08,4.53e-08,4.06e-06,1.43e-06,7.49e-07,6.69e-07,4.68e-07,2.81e-07,3.10e-07,3.54e-07,2.73e-07,2.48e-07,1.67e-07,1.08e-07,6.90e-08,5.94e-08,3.73e-08,4.26e-08,4.07e-06,1.37e-06,7.04e-07,6.81e-07,4.94e-07,2.80e-07,3.34e-07,3.47e-07,2.81e-07,2.68e-07,1.53e-07,1.10e-07,5.75e-08,9.29e-08,5.31e-08,4.10e-08,4.14e-06,1.45e-06,7.45e-07,6.95e-07,4.78e-07,2.75e-07,3.57e-07,3.53e-07,2.79e-07,2.75e-07,1.46e-07,1.06e-07,5.68e-08,6.50e-08,4.33e-08,3.09e-08,4.69e-06,1.38e-06,6.85e-07,6.31e-07,4.73e-07,2.82e-07,3.70e-07,3.48e-07,2.73e-07,2.36e-07,1.49e-07,8.87e-08,5.39e-08,5.19e-08,3.62e-08,3.35e-08,3.66e-06,1.12e-06,5.44e-07,5.91e-07,4.22e-07,2.44e-07,3.10e-07,2.95e-07,2.09e-07,2.01e-07,1.22e-07,7.38e-08,5.40e-08,4.08e-08,2.73e-08,2.63e-08,3.23e-06,7.72e-07,4.24e-07,3.96e-07,2.89e-07,1.95e-07,2.05e-07,2.72e-07,1.86e-07,1.22e-07,8.40e-08,4.90e-08,2.89e-08,3.67e-08,1.74e-08,1.73e-08
7.62e-03,2.47e-03,6.96e-04,4.04e-04,1.58e-04,-1.04e-04,-2.47e-05,-2.10e-05,-1.15e-05,5.61e-05,-4.83e-06,-2.78e-05,-3.04e-05,6.09e-06,-3.55e-06,5.66e-06,7.21e-03,2.42e-03,7.43e-04,4.01e-04,1.28e-04,-7.28e-05,-2.81e-05,-6.44e-07,-2.70e-05,5.41e-05,-1.20e-05,-1.61e-05,-3.04e-05,2.14e-06,-2.68e-06,5.45e-06,7.72e-03,2.42e-03,7.05e-04,3.67e-04,1.52e-04,-3.89e-05,-3.78e-05,1.45e-05,-3.10e-06,4.17e-05,-8.40e-06,-1.57e-05,-2.48e-05,2.49e-06,-4.89e-07,6.53e-06,7.80e-03,2.33e-03,6.56e-04,3.95e-04,1.39e-04,-3.33e-05,-1.40e-05,3.08e-05,1.57e-05,5.08e-05,1.11e-06,-1.13e-05,-1.71e-05,3.59e-06,3.57e-06,7.03e-06,7.85e-03,2.41e-03,6.83e-04,3.86e-04,1.35e-04,-2.25e-05,2.02e-07,3.66e-05,2.57e-05,6.05e-05,1.22e-06,-2.45e-06,-1.55e-05,3.91e-06,1.81e-06,5.45e-06,8.56e-03,2.40e-03,6.17e-04,3.45e-04,1.51e-04,-2.56e-05,5.01e-05,6.94e-05,2.08e-05,6.32e-05,1.08e-05,-9.94e-06,-1.25e-05,4.89e-06,2.19e-06,3.66e-06,6.80e-03,1.87e-03,5.34e-04,3.18e-04,1.28e-04,9.52e-06,3.56e-05,4.67e-05,1.97e-05,5.55e-05,1.13e-06,-4.37e-06,-1.19e-05,2.78e-06,2.36e-06,4.26e-06,5.93e-03,1.34e-03,2.22e-04,6.66e-05,-8.49e-05,-7.43e-05,-6.99e-05,2.52e-05,-1.72e-05,7.66e-07,-6.59e-06,-1.14e-05,-1.47e-05,-6.54e-06,7.26e-07,-1.58e-06
2.11e-03,8.62e-04,2.58e-04,1.43e-04,6.42e-05,-1.51e-05,4.02e-06,4.38e-07,7.08e-07,1.76e-05,5.36e-07,-6.26e-06,-7.37e-06,2.11e-06,-7.62e-07,1.64e-06,2.00e-03,8.38e-04,2.70e-04,1.42e-04,5.66e-05,-6.27e-06,3.17e-06,5.76e-06,-3.49e-06,1.70e-05,-1.46e-06,-3.30e-06,-7.43e-06,8.58e-07,-5.93e-07,1.62e-06,2.16e-03,8.40e-04,2.58e-04,1.31e-04,6.24e-05,2.26e-06,-4.73e-07,9.41e-06,2.71e-06,1.34e-05,-6.41e-07,-3.27e-06,-6.03e-06,9.59e-07,6.92e-08,1.92e-06,2.16e-03,8.09e-04,2.41e-04,1.39e-04,5.85e-05,2.56e-06,5.64e-06,1.30e-05,7.38e-06,1.55e-05,1.84e-06,-2.25e-06,-4.02e-06,1.26e-06,1.07e-06,2.02e-06,2.17e-03,8.35e-04,2.50e-04,1.35e-04,5.62e-05,4.79e-06,8.71e-06,1.43e-05,9.57e-06,1.80e-05,1.63e-06,1.73e-07,-3.70e-06,1.29e-06,5.31e-07,1.59e-06,2.35e-03,8.31e-04,2.27e-04,1.21e-04,5.87e-05,3.10e-06,2.13e-05,2.26e-05,7.77e-06,1.84e-05,4.21e-06,-2.05e-06,-2.89e-06,1.51e-06,6.21e-07,1.12e-06,1.87e-03,6.53e-04,1.97e-04,1.10e-04,4.84e-05,9.86e-06,1.56e-05,1.55e-05,7.07e-06,1.60e-05,1.24e-06,-7.11e-07,-2.93e-06,8.78e-07,6.99e-07,1.19e-06,1.64e-03,5.03e-04,1.08e-04,3.81e-05,-1.13e-05,-1.43e-05,-1.46e-05,8.92e-06,-3.05e-06,8.29e-07,-1.16e-06,-2.79e-06,-3.69e-06,-1.71e-06,2.51e-07,-3.51e-07
5.97e-04,2.58e-04,9.86e-05,6.26e-05,3.39e-05,6.12e-06,9.97e-06,5.48e-06,5.30e-06,8.30e-06,2.51e-06,-3.03e-07,-9.54e-07,1.31e-06,2.19e-07,6.56e-07,5.65e-04,2.49e-04,1.01e-04,6.22e-05,3.19e-05,9.15e-06,9.76e-06,7.49e-06,3.51e-06,8.19e-06,1.66e-06,7.41e-07,-1.02e-06,1.05e-06,3.44e-07,7.79e-07,6.12e-04,2.51e-04,9.77e-05,5.86e-05,3.32e-05,1.12e-05,8.25e-06,8.21e-06,5.40e-06,6.86e-06,1.96e-06,7.06e-07,-6.16e-07,9.60e-07,4.15e-07,8.23e-07,6.12e-04,2.42e-04,9.30e-05,6.04e-05,3.24e-05,1.06e-05,9.92e-06,8.93e-06,6.65e-06,7.43e-06,2.46e-06,9.10e-07,-2.43e-07,1.25e-06,7.46e-07,8.42e-07,6.19e-04,2.50e-04,9.49e-05,5.85e-05,3.10e-05,1.09e-05,1.05e-05,9.16e-06,6.91e-06,8.06e-06,2.29e-06,1.44e-06,-1.85e-07,1.06e-06,5.44e-07,6.51e-07,6.70e-04,2.47e-04,8.83e-05,5.29e-05,3.05e-05,1.02e-05,1.34e-05,1.10e-05,6.25e-06,7.81e-06,2.93e-06,7.13e-07,-2.81e-08,9.48e-07,5.15e-07,5.44e-07,5.34e-04,1.97e-04,7.48e-05,4.76e-05,2.54e-05,9.92e-06,1.05e-05,8.20e-06,5.15e-06,6.68e-06,1.87e-06,8.07e-07,-1.10e-07,6.55e-07,4.04e-07,4.95e-07,4.68e-04,1.55e-04,5.20e-05,2.60e-05,8.07e-06,2.94e-06,1.34e-06,6.44e-06,2.43e-06,2.07e-06,7.68e-07,1.66e-08,-4.97e-07,-5.28e-08,2.85e-07,6.55e-08
3.52e-04,1.44e-04,6.26e-05,4.93e-05,2.80e-05,8.03e-06,1.09e-05,7.07e-06,6.97e-06,8.35e-06,3.83e-06,8.52e-07,1.68e-07,1.48e-06,4.94e-07,6.16e-07,3.34e-04,1.38e-04,6.46e-05,4.92e-05,2.68e-05,1.03e-05,1.08e-05,8.78e-06,5.33e-06,8.31e-06,2.97e-06,1.74e-06,8.18e-08,1.31e-06,6.20e-07,8.52e-07,3.64e-04,1.40e-04,6.26e-05,4.64e-05,2.75e-05,1.15e-05,9.52e-06,9.12e-06,6.76e-06,7.13e-06,3.26e-06,1.68e-06,3.29e-07,1.17e-06,6.30e-07,8.61e-07,3.63e-04,1.35e-04,6.01e-05,4.75e-05,2.74e-05,1.09e-05,1.08e-05,9.46e-06,7.53e-06,7.55e-06,3.46e-06,1.77e-06,4.60e-07,1.52e-06,8.73e-07,8.50e-07,3.68e-04,1.40e-04,6.14e-05,4.66e-05,2.62e-05,1.10e-05,1.12e-05,9.54e-06,7.53e-06,7.98e-06,3.17e-06,2.05e-06,4.65e-07,1.24e-06,6.99e-07,6.57e-07,4.02e-04,1.37e-04,5.75e-05,4.21e-05,2.57e-05,1.05e-05,1.29e-05,1.05e-05,6.99e-06,7.50e-06,3.61e-06,1.44e-06,5.28e-07,1.04e-06,6.43e-07,5.91e-07,3.18e-04,1.10e-04,4.76e-05,3.83e-05,2.17e-05,9.70e-06,1.03e-05,8.13e-06,5.62e-06,6.34e-06,2.65e-06,1.29e-06,4.22e-07,7.58e-07,4.45e-07,4.98e-07,2.78e-04,8.36e-05,3.46e-05,2.34e-05,1.01e-05,5.16e-06,3.95e-06,6.95e-06,3.87e-06,3.02e-06,1.53e-06,6.40e-07,2.96e-08,2.85e-07,3.58e-07,2.04e-07
1.33e-04,6.30e-05,3.37e-05,2.79e-05,1.91e-05,8.33e-06,9.88e-06,6.12e-06,6.04e-06,5.42e-06,3.20e-06,1.29e-06,7.37e-07,1.08e-06,5.11e-07,3.93e-07,1.28e-04,5.99e-05,3.43e-05,2.78e-05,1.86e-05,9.64e-06,9.87e-06,7.19e-06,4.92e-06,5.63e-06,2.60e-06,1.85e-06,7.12e-07,1.09e-06,5.87e-07,6.01e-07,1.42e-04,6.06e-05,3.36e-05,2.64e-05,1.87e-05,9.92e-06,9.03e-06,7.22e-06,5.66e-06,4.88e-06,2.79e-06,1.81e-06,8.32e-07,9.46e-07,5.04e-07,5.62e-07,1.43e-04,5.86e-05,3.26e-05,2.67e-05,1.92e-05,9.48e-06,9.63e-06,7.23e-06,5.97e-06,5.11e-06,2.73e-06,1.80e-06,7.54e-07,1.29e-06,6.57e-07,5.51e-07,1.46e-04,6.13e-05,3.29e-05,2.62e-05,1.82e-05,9.38e-06,9.76e-06,7.25e-06,5.83e-06,5.26e-06,2.55e-06,1.82e-06,7.44e-07,1.00e-06,5.55e-07,4.22e-07,1.62e-04,5.93e-05,3.13e-05,2.39e-05,1.77e-05,9.24e-06,1.02e-05,7.38e-06,5.55e-06,4.81e-06,2.67e-06,1.49e-06,7.24e-07,7.95e-07,4.83e-07,4.22e-07,1.28e-04,4.84e-05,2.54e-05,2.17e-05,1.52e-05,7.81e-06,8.34e-06,5.95e-06,4.39e-06,4.04e-06,2.15e-06,1.25e-06,6.60e-07,6.07e-07,3.32e-07,3.34e-07,1.13e-04,3.82e-05,2.20e-05,1.53e-05,1.03e-05,5.99e-06,5.27e-06,5.52e-06,3.81e-06,2.38e-06,1.39e-06,8.06e-07,3.63e-07,4.24e-07,2.78e-07,2.01e-07
2.01e-06,1.19e-05,1.33e-05,1.24e-05,9.67e-06,7.41e-06,6.86e-06,4.40e-06,4.11e-06,2.80e-06,2.16e-06,1.27e-06,1.01e-06,6.52e-07,4.52e-07,2.06e-07,4.19e-06,1.14e-05,1.30e-05,1.24e-05,9.78e-06,8.10e-06,6.88e-06,4.89e-06,3.56e-06,3.02e-06,1.83e-06,1.57e-06,1.00e-06,7.78e-07,5.05e-07,3.51e-07,6.04e-06,1.14e-05,1.30e-05,1.19e-05,9.47e-06,7.85e-06,6.48e-06,4.80e-06,3.78e-06,2.67e-06,1.92e-06,1.58e-06,1.05e-06,6.52e-07,3.74e-07,2.97e-07,8.20e-06,1.10e-05,1.30e-05,1.18e-05,9.97e-06,7.55e-06,6.56e-06,4.64e-06,3.81e-06,2.75e-06,1.76e-06,1.51e-06,8.63e-07,9.02e-07,4.66e-07,2.98e-07,9.42e-06,1.18e-05,1.27e-05,1.15e-05,9.43e-06,7.35e-06,6.58e-06,4.63e-06,3.63e-06,2.74e-06,1.68e-06,1.37e-06,8.43e-07,6.95e-07,4.10e-07,2.18e-07,1.24e-05,1.09e-05,1.26e-05,1.08e-05,8.98e-06,7.38e-06,6.21e-06,4.31e-06,3.56e-06,2.43e-06,1.62e-06,1.26e-06,7.84e-07,5.22e-07,3.39e-07,2.44e-07,9.52e-06,9.86e-06,9.92e-06,9.70e-06,7.81e-06,5.88e-06,5.28e-06,3.67e-06,2.78e-06,2.01e-06,1.42e-06,1.02e-06,7.25e-07,4.11e-07,2.32e-07,1.90e-07,9.87e-06,9.55e-06,1.14e-05,8.64e-06,7.22e-06,5.60e-06,4.43e-06,3.71e-06,2.91e-06,1.55e-06,1.01e-06,7.51e-07,5.28e-07,4.19e-07,2.05e-07,1.54e-07
3.26e-05,2.01e-05,1.41e-05,1.31e-05,9.87e-06,5.96e-06,6.90e-06,4.55e-06,4.36e-06,3.24e-06,2.36e-06,1.12e-06,7.81e-07,6.90e-07,4.49e-07,2.49e-07,3.27e-05,1.88e-05,1.41e-05,1.29e-05,9.93e-06,6.76e-06,6.91e-06,5.23e-06,3.63e-06,3.56e-06,1.93e-06,1.55e-06,8.20e-07,8.22e-07,4.68e-07,4.36e-07,3.75e-05,1.91e-05,1.40e-05,1.23e-05,9.76e-06,6.73e-06,6.48e-06,5.18e-06,3.99e-06,3.08e-06,2.06e-06,1.51e-06,8.86e-07,6.87e-07,3.59e-07,3.79e-07,3.84e-05,1.84e-05,1.38e-05,1.23e-05,1.03e-05,6.51e-06,6.74e-06,5.11e-06,4.13e-06,3.26e-06,1.90e-06,1.48e-06,7.35e-07,1.02e-06,4.83e-07,3.73e-07,3.98e-05,1.96e-05,1.38e-05,1.21e-05,9.72e-06,6.40e-06,6.90e-06,5.15e-06,4.01e-06,3.32e-06,1.81e-06,1.40e-06,7.30e-07,7.42e-07,4.14e-07,2.80e-07,4.56e-05,1.84e-05,1.33e-05,1.13e-05,9.50e-06,6.49e-06,6.82e-06,4.99e-06,3.94e-06,2.92e-06,1.81e-06,1.24e-06,6.80e-07,5.71e-07,3.43e-07,3.10e-07,3.56e-05,1.56e-05,1.05e-05,1.03e-05,8.34e-06,5.28e-06,5.79e-06,4.18e-06,3.07e-06,2.46e-06,1.54e-06,1.02e-06,6.78e-07,4.51e-07,2.46e-07,2.40e-07,3.21e-05,1.26e-05,1.08e-05,8.08e-06,6.82e-06,4.75e-06,4.39e-06,4.11e-06,2.98e-06,1.63e-06,1.07e-06,6.92e-07,4.18e-07,4.09e-07,1.90e-07,1.74e-07
4.75e-05,2.03e-05,1.09e-05,1.01e-05,6.91e-06,3.60e-06,4.73e-06,3.64e-06,3.39e-06,2.99e-06,1.99e-06,7.96e-07,5.73e-07,6.33e-07,3.90e-07,2.49e-07,4.62e-05,1.92e-05,1.11e-05,9.97e-06,6.79e-06,4.28e-06,4.71e-06,4.27e-06,2.77e-06,3.18e-06,1.61e-06,1.17e-06,5.92e-07,7.03e-07,4.12e-07,4.15e-07,5.18e-05,1.96e-05,1.10e-05,9.43e-06,6.78e-06,4.37e-06,4.31e-06,4.28e-06,3.14e-06,2.75e-06,1.72e-06,1.15e-06,6.58e-07,5.94e-07,3.33e-07,3.79e-07,5.19e-05,1.89e-05,1.06e-05,9.56e-06,7.11e-06,4.31e-06,4.63e-06,4.27e-06,3.30e-06,2.94e-06,1.63e-06,1.14e-06,5.61e-07,8.71e-07,4.55e-07,3.73e-07,5.30e-05,1.99e-05,1.09e-05,9.55e-06,6.80e-06,4.25e-06,4.81e-06,4.32e-06,3.23e-06,3.02e-06,1.53e-06,1.12e-06,5.59e-07,6.38e-07,3.83e-07,2.82e-07,5.98e-05,1.90e-05,1.03e-05,8.81e-06,6.74e-06,4.33e-06,5.00e-06,4.33e-06,3.16e-06,2.68e-06,1.58e-06,9.42e-07,5.30e-07,5.06e-07,3.24e-07,2.95e-07,4.67e-05,1.55e-05,8.20e-06,8.13e-06,5.95e-06,3.67e-06,4.18e-06,3.57e-06,2.46e-06,2.26e-06,1.30e-06,7.88e-07,5.12e-07,3.92e-07,2.32e-07,2.33e-07,4.11e-05,1.13e-05,7.12e-06,5.67e-06,4.13e-06,2.99e-06,2.84e-06,3.39e-06,2.21e-06,1.40e-06,8.77e-07,5.22e-07,2.93e-07,3.24e-07,1.72e-07,1.53e-07
1.84e-05,9.16e-06,6.92e-06,7.04e-06,5.13e-06,3.06e-06,3.62e-06,2.65e-06,2.71e-06,2.08e-06,1.52e-06,6.74e-07,5.25e-07,4.55e-07,3.17e-07,1.66e-07,1.83e-05,8.52e-06,6.93e-06,6.91e-06,5.10e-06,3.48e-06,3.62e-06,3.07e-06,2.25e-06,2.25e-06,1.24e-06,9.49e-07,5.40e-07,5.34e-07,3.33e-07,2.92e-07,2.09e-05,8.76e-06,7.00e-06,6.59e-06,5.03e-06,3.47e-06,3.37e-06,3.04e-06,2.49e-06,1.96e-06,1.31e-06,9.17e-07,5.77e-07,4.48e-07,2.60e-07,2.64e-07,2.13e-05,8.45e-06,6.79e-06,6.61e-06,5.31e-06,3.38e-06,3.54e-06,2.99e-06,2.55e-06,2.08e-06,1.21e-06,9.15e-07,4.81e-07,6.63e-07,3.50e-07,2.59e-07,2.20e-05,9.07e-06,6.94e-06,6.59e-06,5.08e-06,3.32e-06,3.66e-06,3.02e-06,2.48e-06,2.11e-06,1.15e-06,8.71e-07,4.76e-07,4.78e-07,2.98e-07,1.92e-07,2.52e-05,8.42e-06,6.66e-06,6.10e-06,4.96e-06,3.38e-06,3.62e-06,2.91e-06,2.43e-06,1.84e-06,1.15e-06,7.62e-07,4.42e-07,3.73e-07,2.50e-07,2.09e-07,1.97e-05,7.07e-06,5.15e-06,5.62e-06,4.39e-06,2.78e-06,3.07e-06,2.46e-06,1.88e-06,1.56e-06,9.72e-07,6.22e-07,4.37e-07,2.93e-07,1.75e-07,1.63e-07,1.78e-05,5.36e-06,5.14e-06,4.37e-06,3.55e-06,2.51e-06,2.32e-06,2.42e-06,1.80e-06,1.04e-06,6.75e-07,4.26e-07,2.66e-07,2.70e-07,1.33e-07,1.16e-07
5.99e-05,2.13e-05,8.78e-06,7.80e-06,4.76e-06,1.35e-06,2.48e-06,1.99e-06,1.99e-06,2.22e-06,1.24e-06,3.62e-07,2.08e-07,4.42e-07,2.23e-07,1.85e-07,5.72e-05,2.03e-05,9.17e-06,7.74e-06,4.46e-06,1.87e-06,2.48e-06,2.45e-06,1.55e-06,2.28e-06,9.81e-07,6.27e-07,2.07e-07,4.38e-07,2.50e-07,2.83e-07,6.32e-05,2.07e-05,8.98e-06,7.24e-06,4.61e-06,2.10e-06,2.16e-06,2.53e-06,1.90e-06,1.97e-06,1.05e-06,6.17e-07,2.65e-07,3.79e-07,2.21e-07,2.75e-07,6.28e-05,1.99e-05,8.53e-06,7.46e-06,4.72e-06,2.11e-06,2.48e-06,2.59e-06,2.07e-06,2.11e-06,1.06e-06,6.36e-07,2.51e-07,5.37e-07,3.08e-07,2.69e-07,6.38e-05,2.08e-05,8.92e-06,7.51e-06,4.55e-06,2.13e-06,2.64e-06,2.64e-06,2.07e-06,2.21e-06,9.82e-07,6.71e-07,2.53e-07,4.08e-07,2.53e-07,2.06e-07,7.08e-05,2.03e-05,8.22e-06,6.80e-06,4.60e-06,2.14e-06,3.03e-06,2.82e-06,1.98e-06,2.01e-06,1.07e-06,5.11e-07,2.54e-07,3.35e-07,2.20e-07,2.01e-07,5.55e-05,1.60e-05,6.68e-06,6.34e-06,4.04e-06,2.01e-06,2.46e-06,2.26e-06,1.56e-06,1.71e-06,8.30e-07,4.46e-07,2.33e-07,2.52e-07,1.57e-07,1.63e-07,4.83e-05,1.11e-05,4.49e-06,3.64e-06,1.92e-06,1.22e-06,1.21e-06,2.02e-06,1.21e-06,9.33e-07,5.23e-07,2.71e-07,9.91e-08,1.63e-07,1.15e-07,8.90e-08
-1.22e-06,1.41e-06,2.56e-06,3.27e-06,2.57e-06,1.79e-06,2.04e-06,1.58e-06,1.51e-06,1.20e-06,9.61e-07,4.77e-07,3.81e-07,2.84e-07,1.92e-07,9.61e-08,-4.67e-07,1.17e-06,2.46e-06,3.27e-06,2.56e-06,1.95e-06,2.05e-06,1.76e-06,1.30e-06,1.25e-06,8.17e-07,5.87e-07,3.75e-07,3.07e-07,2.05e-07,1.71e-07,1.86e-07,1.28e-06,2.58e-06,3.11e-06,2.51e-06,1.87e-06,1.88e-06,1.72e-06,1.38e-06,1.11e-06,8.56e-07,5.81e-07,3.79e-07,2.63e-07,1.68e-07,1.56e-07,4.87e-07,1.27e-06,2.53e-06,3.07e-06,2.66e-06,1.82e-06,1.93e-06,1.64e-06,1.37e-06,1.15e-06,7.87e-07,5.61e-07,3.13e-07,3.70e-07,2.01e-07,1.48e-07,7.59e-07,1.46e-06,2.59e-06,3.16e-06,2.55e-06,1.76e-06,1.95e-06,1.64e-06,1.30e-06,1.16e-06,7.31e-07,5.22e-07,3.02e-07,2.75e-07,1.75e-07,1.13e-07,1.80e-06,1.10e-06,2.50e-06,2.88e-06,2.44e-06,1.78e-06,1.86e-06,1.52e-06,1.27e-06,1.00e-06,7.27e-07,4.57e-07,2.82e-07,2.12e-07,1.48e-07,1.22e-07,1.13e-06,1.24e-06,1.87e-06,2.65e-06,2.15e-06,1.42e-06,1.54e-06,1.30e-06,9.72e-07,8.30e-07,6.19e-07,3.72e-07,2.60e-07,1.68e-07,1.00e-07,9.18e-08,1.51e-06,1.10e-06,2.28e-06,2.40e-06,2.05e-06,1.41e-06,1.36e-06,1.25e-06,9.86e-07,6.50e-07,4.42e-07,2.92e-07,1.81e-07,1.67e-07,8.11e-08,7.69e-08
-6.99e-06,-1.14e-06,1.14e-06,1.61e-06,1.46e-06,1.34e-06,1.35e-06,9.71e-07,9.69e-07,6.26e-07,5.88e-07,3.32e-07,2.77e-07,1.64e-07,1.38e-07,5.32e-08,-6.02e-06,-1.16e-06,1.01e-06,1.60e-06,1.50e-06,1.44e-06,1.35e-06,1.07e-06,8.45e-07,6.93e-07,4.93e-07,4.16e-07,2.83e-07,2.06e-07,1.43e-07,1.03e-07,-6.14e-06,-1.13e-06,1.12e-06,1.54e-06,1.43e-06,1.36e-06,1.28e-06,1.04e-06,8.76e-07,6.18e-07,5.20e-07,4.11e-07,2.87e-07,1.72e-07,1.06e-07,8.86e-08,-5.69e-06,-1.10e-06,1.14e-06,1.48e-06,1.55e-06,1.32e-06,1.28e-06,9.89e-07,8.60e-07,6.46e-07,4.57e-07,3.97e-07,2.30e-07,2.55e-07,1.34e-07,8.61e-08,-5.52e-06,-1.04e-06,1.10e-06,1.51e-06,1.48e-06,1.28e-06,1.30e-06,9.92e-07,8.20e-07,6.40e-07,4.39e-07,3.55e-07,2.25e-07,1.85e-07,1.17e-07,6.32e-08,-5.31e-06,-1.23e-06,1.14e-06,1.43e-06,1.40e-06,1.31e-06,1.18e-06,8.79e-07,8.18e-07,5.37e-07,4.16e-07,3.29e-07,2.06e-07,1.39e-07,9.60e-08,7.38e-08,-4.37e-06,-7.11e-07,8.07e-07,1.29e-06,1.25e-06,1.02e-06,1.02e-06,7.88e-07,6.22e-07,4.46e-07,3.72e-07,2.65e-07,2.01e-07,1.13e-07,6.76e-08,5.68e-08,-3.38e-06,-2.84e-07,1.38e-06,1.38e-06,1.40e-06,1.08e-06,9.68e-07,7.94e-07,6.83e-07,3.73e-07,2.74e-07,2.03e-07,1.41e-07,1.25e-07,5.20e-08,4.89e-08
-1.47e-05,-4.06e-06,-7.66e-08,5.45e-07,7.37e-07,1.13e-06,9.75e-07,7.26e-07,7.40e-07,3.38e-07,4.40e-07,2.63e-07,2.60e-07,1.06e-07,1.24e-07,3.07e-08,-1.35e-05,-3.93e-06,-2.30e-07,5.10e-07,8.49e-07,1.16e-06,9.71e-07,7.79e-07,6.63e-07,4.15e-07,3.67e-07,3.31e-07,2.72e-07,1.59e-07,1.20e-07,7.38e-08,-1.46e-05,-3.96e-06,-9.19e-08,5.27e-07,7.32e-07,1.05e-06,9.52e-07,7.33e-07,6.50e-07,3.76e-07,3.83e-07,3.18e-07,2.71e-07,1.29e-07,8.17e-08,6.03e-08,-1.40e-05,-3.82e-06,-3.93e-08,4.46e-07,8.46e-07,1.01e-06,9.10e-07,6.68e-07,6.11e-07,3.91e-07,3.10e-07,3.07e-07,2.10e-07,2.05e-07,1.08e-07,5.89e-08,-1.41e-05,-3.88e-06,-1.02e-07,4.56e-07,8.05e-07,9.64e-07,9.27e-07,6.73e-07,5.78e-07,3.71e-07,3.08e-07,2.60e-07,2.06e-07,1.38e-07,9.45e-08,4.06e-08,-1.51e-05,-3.99e-06,1.13e-08,4.74e-07,7.16e-07,9.97e-07,7.45e-07,5.30e-07,5.92e-07,2.82e-07,2.69e-07,2.59e-07,1.84e-07,1.01e-07,7.48e-08,5.40e-08,-1.19e-05,-2.93e-06,-1.10e-07,4.22e-07,6.60e-07,7.25e-07,6.78e-07,5.12e-07,4.37e-07,2.33e-07,2.60e-07,2.01e-07,1.89e-07,8.45e-08,5.46e-08,4.11e-08,-9.99e-06,-1.85e-06,7.37e-07,8.43e-07,1.11e-06,9.02e-07,7.81e-07,5.68e-07,5.36e-07,2.47e-07,2.05e-07,1.54e-07,1.33e-07,1.11e-07,3.81e-08,3.93e-08
2.35e-06,1.11e-06,8.83e-07,9.35e-07,7.02e-07,4.50e-07,5.41e-07,4.18e-07,4.26e-07,3.35e-07,2.70e-07,1.19e-07,1.04e-07,8.61e-08,6.76e-08,3.14e-08,2.43e-06,1.05e-06,8.71e-07,9.28e-07,7.01e-07,5.14e-07,5.34e-07,4.81e-07,3.59e-07,3.66e-07,2.17e-07,1.72e-07,1.07e-07,1.03e-07,6.90e-08,5.64e-08,2.79e-06,1.08e-06,8.98e-07,8.78e-07,6.84e-07,5.06e-07,4.94e-07,4.81e-07,3.92e-07,3.20e-07,2.31e-07,1.68e-07,1.14e-07,8.61e-08,5.21e-08,5.13e-08,2.92e-06,1.03e-06,8.63e-07,8.77e-07,7.30e-07,4.98e-07,5.16e-07,4.66e-07,3.98e-07,3.44e-07,2.07e-07,1.67e-07,9.38e-08,1.30e-07,7.29e-08,5.02e-08,3.03e-06,1.11e-06,8.82e-07,8.88e-07,7.00e-07,4.85e-07,5.41e-07,4.74e-07,3.90e-07,3.48e-07,2.00e-07,1.56e-07,9.23e-08,9.44e-08,6.09e-08,3.70e-08,3.59e-06,1.02e-06,8.38e-07,8.19e-07,6.79e-07,4.95e-07,5.31e-07,4.50e-07,3.86e-07,2.99e-07,1.97e-07,1.37e-07,8.59e-08,7.32e-08,5.04e-08,4.08e-08,2.78e-06,8.78e-07,6.55e-07,7.58e-07,6.07e-07,4.11e-07,4.51e-07,3.92e-07,2.93e-07,2.52e-07,1.68e-07,1.13e-07,8.45e-08,5.87e-08,3.73e-08,3.29e-08,2.54e-06,6.47e-07,6.39e-07,5.86e-07,5.10e-07,3.74e-07,3.46e-07,3.74e-07,2.86e-07,1.70e-07,1.18e-07,7.92e-08,5.19e-08,5.71e-08,2.52e-08,2.27e-08
2.21e-06,8.98e-07,5.37e-07,5.53e-07,3.80e-07,2.38e-07,2.77e-07,2.32e-07,2.52e-07,2.05e-07,1.67e-07,6.52e-08,6.44e-08,5.27e-08,4.79e-08,2.12e-08,2.23e-06,8.65e-07,5.40e-07,5.39e-07,3.78e-07,2.77e-07,2.72e-07,2.73e-07,2.08e-07,2.25e-07,1.29e-07,1.03e-07,6.74e-08,6.52e-08,4.79e-08,3.75e-08,2.45e-06,8.89e-07,5.57e-07,5.08e-07,3.66e-07,2.75e-07,2.51e-07,2.75e-07,2.31e-07,1.96e-07,1.38e-07,9.98e-08,7.32e-08,5.43e-08,3.62e-08,3.50e-08,2.56e-06,8.45e-07,5.23e-07,5.14e-07,3.91e-07,2.73e-07,2.66e-07,2.66e-07,2.36e-07,2.14e-07,1.22e-07,1.00e-07,5.95e-08,8.45e-08,5.26e-08,3.44e-08,2.61e-06,9.01e-07,5.46e-07,5.18e-07,3.79e-07,2.67e-07,2.87e-07,2.74e-07,2.35e-07,2.16e-07,1.20e-07,9.38e-08,5.90e-08,5.98e-08,4.31e-08,2.50e-08,2.97e-06,8.51e-07,5.07e-07,4.76e-07,3.69e-07,2.72e-07,2.85e-07,2.62e-07,2.32e-07,1.85e-07,1.18e-07,8.13e-08,5.50e-08,4.69e-08,3.52e-08,2.73e-08,2.36e-06,6.99e-07,4.04e-07,4.45e-07,3.32e-07,2.32e-07,2.46e-07,2.32e-07,1.75e-07,1.57e-07,1.00e-07,6.76e-08,5.46e-08,3.73e-08,2.77e-08,2.28e-08,2.09e-06,4.89e-07,3.32e-07,3.09e-07,2.51e-07,2.00e-07,1.68e-07,2.19e-07,1.65e-07,9.76e-08,6.95e-08,4.44e-08,3.19e-08,3.65e-08,1.69e-08,1.40e-08
4.49e-06,1.56e-06,6.61e-07,6.13e-07,3.74e-07,1.41e-07,2.45e-07,2.11e-07,2.18e-07,2.07e-07,1.46e-07,4.57e-08,3.97e-08,4.75e-08,3.73e-08,2.14e-08,4.33e-06,1.50e-06,6.81e-07,6.01e-07,3.61e-07,1.87e-07,2.38e-07,2.56e-07,1.72e-07,2.24e-07,1.12e-07,8.39e-08,4.38e-08,5.58e-08,3.70e-08,3.64e-08,4.74e-06,1.53e-06,6.79e-07,5.60e-07,3.65e-07,2.00e-07,2.14e-07,2.63e-07,2.02e-07,1.92e-07,1.22e-07,8.02e-08,4.99e-08,4.72e-08,2.92e-08,3.43e-08,4.78e-06,1.47e-06,6.36e-07,5.76e-07,3.82e-07,2.02e-07,2.38e-07,2.63e-07,2.15e-07,2.12e-07,1.12e-07,8.27e-08,4.17e-08,7.42e-08,4.34e-08,3.36e-08,4.84e-06,1.54e-06,6.71e-07,5.84e-07,3.71e-07,2.03e-07,2.62e-07,2.71e-07,2.17e-07,2.20e-07,1.09e-07,8.06e-08,4.18e-08,5.22e-08,3.54e-08,2.50e-08,5.41e-06,1.49e-06,6.13e-07,5.31e-07,3.73e-07,2.08e-07,2.83e-07,2.74e-07,2.14e-07,1.92e-07,1.12e-07,6.68e-08,3.97e-08,4.17e-08,2.95e-08,2.63e-08,4.26e-06,1.19e-06,4.95e-07,4.98e-07,3.34e-07,1.90e-07,2.40e-07,2.33e-07,1.63e-07,1.63e-07,9.18e-08,5.68e-08,4.11e-08,3.29e-08,2.28e-08,2.22e-08,3.72e-06,8.07e-07,3.30e-07,2.92e-07,1.87e-07,1.34e-07,1.34e-07,2.13e-07,1.40e-07,9.08e-08,6.14e-08,3.55e-08,2.00e-08,2.79e-08,1.39e-08,1.28e-08
6.62e-03,2.15e-03,6.12e-04,3.54e-04,1.40e-04,-8.64e-05,-1.85e-05,-1.64e-05,-8.31e-06,4.92e-05,-3.37e-06,-2.33e-05,-2.56e-05,5.53e-06,-2.89e-06,4.92e-06,6.26e-03,2.11e-03,6.51e-04,3.51e-04,1.15e-04,-5.95e-05,-2.15e-05,1.17e-06,-2.18e-05,4.75e-05,-9.57e-06,-1.32e-05,-2.57e-05,2.12e-06,-2.12e-06,4.80e-06,6.71e-03,2.11e-03,6.18e-04,3.22e-04,1.35e-04,-3.07e-05,-2.99e-05,1.41e-05,-1.26e-06,3.67e-05,-6.47e-06,-1.29e-05,-2.09e-05,2.39e-06,-2.82e-07,5.71e-06,6.79e-03,2.03e-03,5.76e-04,3.46e-04,1.24e-04,-2.60e-05,-9.63e-06,2.79e-05,1.48e-05,4.45e-05,1.64e-06,-9.15e-06,-1.44e-05,3.40e-06,3.20e-06,6.14e-06,6.84e-03,2.10e-03,5.99e-04,3.38e-04,1.20e-04,-1.69e-05,2.39e-06,3.28e-05,2.33e-05,5.29e-05,1.68e-06,-1.61e-06,-1.30e-05,3.61e-06,1.68e-06,4.76e-06,7.46e-03,2.09e-03,5.42e-04,3.02e-04,1.34e-04,-1.96e-05,4.51e-05,6.09e-05,1.90e-05,5.50e-05,9.85e-06,-8.11e-06,-1.05e-05,4.39e-06,1.99e-06,3.23e-06,5.93e-03,1.64e-03,4.68e-04,2.78e-04,1.13e-04,9.87e-06,3.21e-05,4.11e-05,1.78e-05,4.83e-05,1.51e-06,-3.38e-06,-9.99e-06,2.54e-06,2.09e-06,3.72e-06,5.18e-03,1.18e-03,2.02e-04,6.23e-05,-6.93e-05,-6.19e-05,-5.83e-05,2.26e-05,-1.37e-05,1.29e-06,-5.25e-06,-9.48e-06,-1.24e-05,-5.44e-06,6.87e-07,-1.29e-06
1.52e-03,6.62e-04,2.04e-04,1.10e-04,5.20e-05,-5.44e-06,6.44e-06,1.97e-06,1.61e-06,1.25e-05,7.62e-07,-3.84e-06,-4.71e-06,1.58e-06,-4.59e-07,1.13e-06,1.44e-03,6.43e-04,2.12e-04,1.09e-04,4.70e-05,8.67e-07,5.84e-06,5.54e-06,-1.24e-06,1.20e-05,-5.96e-07,-1.89e-06,-4.78e-06,6.86e-07,-3.40e-07,1.11e-06,1.55e-03,6.44e-04,2.03e-04,1.02e-04,5.07e-05,6.41e-06,3.10e-06,7.90e-06,2.90e-06,9.56e-06,-4.35e-08,-1.87e-06,-3.83e-06,7.55e-07,9.44e-08,1.30e-06,1.55e-03,6.21e-04,1.90e-04,1.07e-04,4.79e-05,6.17e-06,7.03e-06,1.01e-05,5.98e-06,1.09e-05,1.62e-06,-1.23e-06,-2.51e-06,9.47e-07,7.45e-07,1.38e-06,1.56e-03,6.40e-04,1.96e-04,1.03e-04,4.58e-05,7.45e-06,8.88e-06,1.09e-05,7.31e-06,1.25e-05,1.44e-06,3.83e-07,-2.31e-06,9.68e-07,3.79e-07,1.09e-06,1.68e-03,6.37e-04,1.79e-04,9.28e-05,4.67e-05,6.05e-06,1.71e-05,1.64e-05,6.01e-06,1.28e-05,3.15e-06,-1.15e-06,-1.77e-06,1.09e-06,4.37e-07,7.72e-07,1.34e-03,5.03e-04,1.55e-04,8.36e-05,3.82e-05,9.55e-06,1.26e-05,1.13e-05,5.36e-06,1.11e-05,1.10e-06,-2.84e-07,-1.85e-06,6.47e-07,4.89e-07,8.07e-07,1.18e-03,3.98e-04,9.39e-05,3.40e-05,-2.85e-06,-7.20e-06,-8.28e-06,6.69e-06,-1.43e-06,7.44e-07,-6.15e-07,-1.74e-06,-2.38e-06,-1.11e-06,1.92e-07,-2.24e-07
2.36e-04,1.39e-04,6.94e-05,4.61e-05,2.94e-05,1.38e-05,1.37e-05,7.97e-06,7.28e-06,6.24e-06,3.36e-06,1.53e-06,8.79e-07,1.17e-06,5.08e-07,4.16e-07,2.28e-04,1.34e-04,6.97e-05,4.60e-05,2.90e-05,1.55e-05,1.37e-05,9.17e-06,6.02e-06,6.36e-06,2.80e-06,2.08e-06,8.28e-07,1.18e-06,6.12e-07,5.99e-07,2.45e-04,1.35e-04,6.79e-05,4.39e-05,2.89e-05,1.58e-05,1.27e-05,9.08e-06,6.78e-06,5.56e-06,2.97e-06,2.03e-06,9.67e-07,1.03e-06,5.18e-07,5.58e-07,2.52e-04,1.31e-04,6.57e-05,4.42e-05,2.91e-05,1.48e-05,1.31e-05,8.96e-06,7.13e-06,5.70e-06,2.93e-06,1.99e-06,8.72e-07,1.35e-06,6.59e-07,5.49e-07,2.56e-04,1.35e-04,6.59e-05,4.26e-05,2.77e-05,1.45e-05,1.30e-05,8.92e-06,6.83e-06,5.84e-06,2.74e-06,2.00e-06,8.57e-07,1.08e-06,5.54e-07,4.24e-07,2.76e-04,1.32e-04,6.29e-05,3.89e-05,2.63e-05,1.41e-05,1.32e-05,8.97e-06,6.48e-06,5.35e-06,2.86e-06,1.66e-06,8.37e-07,8.48e-07,4.87e-07,4.24e-07,2.22e-04,1.08e-04,5.20e-05,3.46e-05,2.20e-05,1.14e-05,1.08e-05,7.12e-06,5.14e-06,4.49e-06,2.28e-06,1.38e-06,7.37e-07,6.39e-07,3.32e-07,3.30e-07,2.02e-04,9.39e-05,4.76e-05,2.61e-05,1.58e-05,9.01e-06,6.98e-06,6.62e-06,4.45e-06,2.62e-06,1.46e-06,8.84e-07,4.32e-07,4.32e-07,3.00e-07,2.03e-07
6.58e-05,4.81e-05,3.47e-05,3.04e-05,2.02e-05,1.15e-05,1.11e-05,7.25e-06,6.76e-06,5.46e-06,3.62e-06,1.88e-06,1.32e-06,1.11e-06,5.74e-07,3.50e-07,6.42e-05,4.56e-05,3.46e-05,3.06e-05,2.01e-05,1.24e-05,1.11e-05,8.05e-06,5.85e-06,5.45e-06,3.14e-06,2.22e-06,1.24e-06,1.11e-06,6.70e-07,5.66e-07,7.11e-05,4.60e-05,3.41e-05,2.92e-05,1.99e-05,1.22e-05,1.03e-05,7.78e-06,6.25e-06,4.87e-06,3.29e-06,2.17e-06,1.26e-06,9.75e-07,5.90e-07,5.29e-07,7.39e-05,4.51e-05,3.35e-05,2.91e-05,2.02e-05,1.14e-05,1.05e-05,7.48e-06,6.26e-06,4.92e-06,3.12e-06,2.08e-06,1.08e-06,1.24e-06,6.43e-07,5.01e-07,7.60e-05,4.70e-05,3.35e-05,2.87e-05,1.93e-05,1.11e-05,1.03e-05,7.34e-06,5.86e-06,4.93e-06,2.85e-06,1.99e-06,1.02e-06,9.82e-07,5.65e-07,3.89e-07,8.35e-05,4.49e-05,3.23e-05,2.60e-05,1.81e-05,1.08e-05,9.95e-06,6.97e-06,5.59e-06,4.42e-06,2.89e-06,1.71e-06,9.70e-07,7.61e-07,5.01e-07,3.96e-07,6.66e-05,3.81e-05,2.60e-05,2.34e-05,1.53e-05,8.64e-06,8.08e-06,5.67e-06,4.37e-06,3.64e-06,2.40e-06,1.38e-06,8.43e-07,5.86e-07,3.09e-07,2.92e-07,6.23e-05,3.40e-05,2.61e-05,1.96e-05,1.29e-05,7.75e-06,6.44e-06,5.39e-06,4.22e-06,2.75e-06,1.66e-06,1.07e-06,6.03e-07,5.12e-07,3.03e-07,2.50e-07
-1.09e-04,-1.70e-05,1.13e-05,1.34e-05,1.31e-05,1.18e-05,1.04e-05,6.59e-06,6.22e-06,3.17e-06,3.28e-06,2.23e-06,1.81e-06,8.25e-07,6.48e-07,1.80e-07,-9.94e-05,-1.73e-05,1.01e-05,1.34e-05,1.38e-05,1.20e-05,1.05e-05,6.94e-06,5.67e-06,3.49e-06,2.92e-06,2.40e-06,1.80e-06,1.02e-06,6.89e-07,4.05e-07,-1.06e-04,-1.74e-05,1.07e-05,1.32e-05,1.30e-05,1.10e-05,1.01e-05,6.44e-06,5.54e-06,3.20e-06,3.00e-06,2.34e-06,1.73e-06,8.52e-07,5.09e-07,3.19e-07,-1.02e-04,-1.64e-05,1.12e-05,1.25e-05,1.39e-05,1.04e-05,9.77e-06,5.88e-06,5.19e-06,3.12e-06,2.58e-06,2.18e-06,1.36e-06,1.17e-06,5.29e-07,2.94e-07,-1.01e-04,-1.63e-05,1.05e-05,1.23e-05,1.31e-05,9.91e-06,9.44e-06,5.73e-06,4.71e-06,2.93e-06,2.43e-06,1.87e-06,1.30e-06,8.65e-07,4.96e-07,2.20e-07,-1.07e-04,-1.80e-05,1.12e-05,1.14e-05,1.19e-05,9.91e-06,8.02e-06,4.65e-06,4.68e-06,2.38e-06,2.18e-06,1.83e-06,1.17e-06,6.17e-07,4.06e-07,2.89e-07,-8.49e-05,-1.13e-05,8.07e-06,1.01e-05,1.03e-05,7.22e-06,6.82e-06,4.13e-06,3.55e-06,1.92e-06,2.05e-06,1.40e-06,1.11e-06,5.10e-07,2.51e-07,1.87e-07,-6.93e-05,-2.85e-06,1.58e-05,1.29e-05,1.32e-05,8.51e-06,7.65e-06,4.49e-06,4.33e-06,2.26e-06,1.60e-06,1.21e-06,8.92e-07,6.74e-07,2.47e-07,2.58e-07
-9.32e-05,-2.02e-05,4.28e-06,6.71e-06,7.37e-06,8.67e-06,7.09e-06,4.60e-06,4.27e-06,1.97e-06,2.22e-06,1.64e-06,1.42e-06,5.56e-07,5.05e-07,1.23e-07,-8.55e-05,-1.98e-05,3.33e-06,6.74e-06,7.91e-06,8.90e-06,7.15e-06,4.82e-06,3.90e-06,2.23e-06,1.98e-06,1.80e-06,1.42e-06,7.50e-07,5.44e-07,2.78e-07,-9.15e-05,-2.00e-05,3.88e-06,6.73e-06,7.27e-06,8.19e-06,6.93e-06,4.52e-06,3.80e-06,2.06e-06,2.03e-06,1.79e-06,1.39e-06,6.17e-07,3.76e-07,2.06e-07,-8.82e-05,-1.93e-05,4.44e-06,6.21e-06,7.94e-06,7.82e-06,6.67e-06,4.14e-06,3.58e-06,2.02e-06,1.72e-06,1.66e-06,1.09e-06,8.64e-07,4.15e-07,2.00e-07,-8.79e-05,-1.94e-05,3.76e-06,6.06e-06,7.48e-06,7.48e-06,6.51e-06,4.08e-06,3.27e-06,1.88e-06,1.65e-06,1.40e-06,1.06e-06,6.41e-07,3.88e-07,1.41e-07,-9.39e-05,-2.03e-05,4.56e-06,5.92e-06,6.81e-06,7.59e-06,5.43e-06,3.29e-06,3.29e-06,1.52e-06,1.45e-06,1.40e-06,9.51e-07,4.52e-07,3.10e-07,1.95e-07,-7.43e-05,-1.43e-05,2.94e-06,5.16e-06,5.99e-06,5.60e-06,4.75e-06,2.99e-06,2.51e-06,1.22e-06,1.41e-06,1.08e-06,9.02e-07,3.74e-07,2.00e-07,1.34e-07,-6.19e-05,-7.20e-06,9.01e-06,7.75e-06,8.51e-06,6.60e-06,5.45e-06,3.37e-06,3.17e-06,1.55e-06,1.11e-06,9.13e-07,7.32e-07,5.19e-07,1.92e-07,1.80e-07
-8.71e-05,-2.03e-05,2.22e-06,5.10e-06,6.28e-06,7.02e-06,6.49e-06,4.34e-06,3.99e-06,1.93e-06,2.15e-06,1.48e-06,1.21e-06,5.16e-07,4.41e-07,1.21e-07,-8.00e-05,-2.02e-05,1.35e-06,5.05e-06,6.78e-06,7.19e-06,6.55e-06,4.59e-06,3.62e-06,2.20e-06,1.92e-06,1.63e-06,1.23e-06,6.80e-07,4.55e-07,2.86e-07,-8.52e-05,-2.03e-05,1.91e-06,5.09e-06,6.26e-06,6.57e-06,6.33e-06,4.28e-06,3.53e-06,2.01e-06,1.97e-06,1.60e-06,1.19e-06,5.62e-07,3.25e-07,2.18e-07,-8.28e-05,-1.94e-05,2.42e-06,4.60e-06,6.89e-06,6.27e-06,6.12e-06,3.94e-06,3.33e-06,2.00e-06,1.68e-06,1.50e-06,9.28e-07,8.15e-07,3.50e-07,2.03e-07,-8.27e-05,-1.96e-05,1.93e-06,4.60e-06,6.48e-06,5.98e-06,5.99e-06,3.87e-06,3.04e-06,1.89e-06,1.59e-06,1.27e-06,8.95e-07,5.81e-07,3.28e-07,1.52e-07,-8.79e-05,-2.05e-05,2.63e-06,4.48e-06,5.95e-06,6.11e-06,5.07e-06,3.16e-06,3.06e-06,1.49e-06,1.43e-06,1.26e-06,8.03e-07,4.13e-07,2.63e-07,2.05e-07,-6.99e-05,-1.46e-05,1.34e-06,3.95e-06,5.27e-06,4.43e-06,4.39e-06,2.84e-06,2.32e-06,1.21e-06,1.36e-06,9.68e-07,7.81e-07,3.46e-07,1.68e-07,1.34e-07,-5.83e-05,-8.28e-06,6.98e-06,6.44e-06,7.65e-06,5.45e-06,5.08e-06,3.13e-06,2.90e-06,1.47e-06,1.07e-06,8.26e-07,6.18e-07,4.68e-07,1.57e-07,1.83e-07
2.35e-05,1.17e-05,8.67e-06,8.67e-06,6.26e-06,4.00e-06,4.74e-06,3.62e-06,3.43e-06,2.67e-06,1.94e-06,8.47e-07,6.60e-07,5.78e-07,3.97e-07,2.18e-07,2.34e-05,1.08e-05,8.74e-06,8.45e-06,6.32e-06,4.57e-06,4.74e-06,4.21e-06,2.83e-06,2.92e-06,1.58e-06,1.21e-06,6.86e-07,6.90e-07,4.17e-07,3.83e-07,2.68e-05,1.11e-05,8.75e-06,8.07e-06,6.19e-06,4.57e-06,4.44e-06,4.16e-06,3.13e-06,2.53e-06,1.67e-06,1.17e-06,7.41e-07,5.73e-07,3.18e-07,3.40e-07,2.73e-05,1.07e-05,8.51e-06,8.11e-06,6.59e-06,4.48e-06,4.68e-06,4.12e-06,3.24e-06,2.69e-06,1.54e-06,1.16e-06,6.15e-07,8.56e-07,4.37e-07,3.37e-07,2.82e-05,1.15e-05,8.65e-06,8.05e-06,6.30e-06,4.40e-06,4.85e-06,4.17e-06,3.16e-06,2.74e-06,1.46e-06,1.11e-06,6.14e-07,6.13e-07,3.74e-07,2.50e-07,3.23e-05,1.07e-05,8.33e-06,7.51e-06,6.20e-06,4.52e-06,4.83e-06,4.05e-06,3.12e-06,2.39e-06,1.47e-06,9.72e-07,5.68e-07,4.78e-07,3.12e-07,2.72e-07,2.52e-05,8.92e-06,6.44e-06,6.95e-06,5.52e-06,3.71e-06,4.11e-06,3.39e-06,2.42e-06,2.02e-06,1.25e-06,7.94e-07,5.68e-07,3.74e-07,2.19e-07,2.13e-07,2.26e-05,6.69e-06,6.62e-06,5.39e-06,4.49e-06,3.37e-06,3.13e-06,3.39e-06,2.30e-06,1.35e-06,8.68e-07,5.37e-07,3.44e-07,3.45e-07,1.68e-07,1.52e-07
-2.41e-05,-4.51e-06,3.42e-06,4.85e-06,4.44e-06,3.94e-06,3.97e-06,2.80e-06,2.82e-06,1.71e-06,1.56e-06,8.77e-07,7.38e-07,4.20e-07,3.49e-07,1.30e-07,-2.15e-05,-4.61e-06,3.10e-06,4.77e-06,4.61e-06,4.20e-06,3.98e-06,3.10e-06,2.46e-06,1.90e-06,1.32e-06,1.09e-06,7.56e-07,5.36e-07,3.60e-07,2.60e-07,-2.25e-05,-4.55e-06,3.39e-06,4.64e-06,4.37e-06,3.97e-06,3.79e-06,2.98e-06,2.54e-06,1.70e-06,1.38e-06,1.06e-06,7.65e-07,4.45e-07,2.67e-07,2.21e-07,-2.12e-05,-4.36e-06,3.46e-06,4.47e-06,4.74e-06,3.83e-06,3.79e-06,2.83e-06,2.49e-06,1.77e-06,1.21e-06,1.03e-06,6.10e-07,6.60e-07,3.33e-07,2.14e-07,-2.09e-05,-4.18e-06,3.38e-06,4.49e-06,4.51e-06,3.70e-06,3.83e-06,2.83e-06,2.37e-06,1.74e-06,1.16e-06,9.16e-07,5.97e-07,4.70e-07,2.93e-07,1.56e-07,-2.15e-05,-4.76e-06,3.51e-06,4.25e-06,4.27e-06,3.78e-06,3.45e-06,2.50e-06,2.36e-06,1.45e-06,1.09e-06,8.61e-07,5.42e-07,3.52e-07,2.40e-07,1.86e-07,-1.72e-05,-3.05e-06,2.43e-06,3.87e-06,3.81e-06,2.91e-06,2.98e-06,2.21e-06,1.80e-06,1.21e-06,9.86e-07,6.83e-07,5.36e-07,2.86e-07,1.65e-07,1.40e-07,-1.37e-05,-1.43e-06,4.45e-06,4.22e-06,4.33e-06,3.17e-06,2.90e-06,2.30e-06,1.98e-06,1.05e-06,7.34e-07,5.23e-07,3.77e-07,3.24e-07,1.31e-07,1.27e-07
-1.89e-06,8.83e-07,2.79e-06,3.65e-06,2.87e-06,1.92e-06,2.17e-06,1.71e-06,1.60e-06,1.37e-06,9.79e-07,5.02e-07,3.89e-07,3.16e-07,1.83e-07,1.04e-07,-1.09e-06,6.73e-07,2.73e-06,3.69e-06,2.81e-06,2.10e-06,2.20e-06,1.91e-06,1.39e-06,1.38e-06,8.53e-07,5.93e-07,3.72e-07,3.14e-07,2.10e-07,1.73e-07,-4.42e-07,7.79e-07,2.84e-06,3.50e-06,2.78e-06,2.03e-06,1.99e-06,1.86e-06,1.49e-06,1.24e-06,8.85e-07,5.93e-07,3.75e-07,2.73e-07,1.77e-07,1.61e-07,-2.89e-08,7.93e-07,2.81e-06,3.47e-06,2.93e-06,1.98e-06,2.06e-06,1.79e-06,1.48e-06,1.27e-06,8.38e-07,5.68e-07,3.13e-07,3.62e-07,2.00e-07,1.52e-07,2.64e-07,9.83e-07,2.89e-06,3.59e-06,2.82e-06,1.91e-06,2.05e-06,1.78e-06,1.39e-06,1.28e-06,7.64e-07,5.33e-07,3.00e-07,2.82e-07,1.76e-07,1.18e-07,1.38e-06,6.27e-07,2.80e-06,3.26e-06,2.71e-06,1.92e-06,2.00e-06,1.68e-06,1.36e-06,1.13e-06,7.72e-07,4.58e-07,2.83e-07,2.17e-07,1.53e-07,1.22e-07,7.66e-07,8.29e-07,2.07e-06,3.02e-06,2.38e-06,1.55e-06,1.63e-06,1.40e-06,1.04e-06,9.33e-07,6.50e-07,3.73e-07,2.47e-07,1.70e-07,9.76e-08,9.08e-08,1.29e-06,7.44e-07,2.62e-06,2.75e-06,2.26e-06,1.55e-06,1.47e-06,1.35e-06,1.05e-06,7.62e-07,4.61e-07,3.09e-07,1.83e-07,1.65e-07,8.67e-08,7.98e-08
-9.29e-06,-1.74e-06,1.09e-06,1.88e-06,1.66e-06,1.42e-06,1.50e-06,1.15e-06,1.10e-06,7.79e-07,6.97e-07,3.75e-07,3.09e-07,1.93e-07,1.44e-07,6.10e-08,-8.25e-06,-1.82e-06,9.66e-07,1.89e-06,1.70e-06,1.50e-06,1.51e-06,1.27e-06,9.69e-07,8.26e-07,6.00e-07,4.45e-07,3.08e-07,2.19e-07,1.51e-07,1.17e-07,-8.50e-06,-1.77e-06,1.10e-06,1.81e-06,1.63e-06,1.40e-06,1.41e-06,1.21e-06,9.97e-07,7.42e-07,6.24e-07,4.37e-07,3.04e-07,1.86e-07,1.20e-07,1.04e-07,-8.16e-06,-1.67e-06,1.11e-06,1.75e-06,1.75e-06,1.35e-06,1.41e-06,1.14e-06,9.62e-07,7.63e-07,5.59e-07,4.19e-07,2.46e-07,2.66e-07,1.40e-07,9.81e-08,-8.05e-06,-1.62e-06,1.12e-06,1.81e-06,1.68e-06,1.30e-06,1.41e-06,1.13e-06,9.03e-07,7.55e-07,5.21e-07,3.78e-07,2.37e-07,1.93e-07,1.24e-07,7.46e-08,-8.10e-06,-1.87e-06,1.13e-06,1.67e-06,1.58e-06,1.31e-06,1.28e-06,1.00e-06,8.91e-07,6.33e-07,5.05e-07,3.43e-07,2.18e-07,1.47e-07,1.03e-07,8.40e-08,-6.59e-06,-1.16e-06,7.68e-07,1.53e-06,1.39e-06,1.01e-06,1.07e-06,8.77e-07,6.75e-07,5.23e-07,4.42e-07,2.74e-07,2.05e-07,1.18e-07,6.95e-08,6.14e-08,-5.25e-06,-6.15e-07,1.46e-06,1.66e-06,1.60e-06,1.11e-06,1.07e-06,8.68e-07,7.34e-07,4.61e-07,3.26e-07,2.23e-07,1.48e-07,1.30e-07,5.63e-08,5.77e-08
-1.46e-05,-3.90e-06,1.02e-07,7.65e-07,9.74e-07,1.16e-06,1.07e-06,7.73e-07,7.25e-07,4.37e-07,4.48e-07,3.01e-07,2.54e-07,1.28e-07,9.96e-08,3.60e-08,-1.33e-05,-3.82e-06,-7.60e-08,8.09e-07,1.01e-06,1.19e-06,1.08e-06,8.14e-07,6.66e-07,4.58e-07,4.00e-07,3.31e-07,2.49e-07,1.47e-07,1.10e-07,6.85e-08,-1.41e-05,-3.82e-06,5.95e-08,7.90e-07,9.45e-07,1.08e-06,1.02e-06,7.72e-07,6.55e-07,4.23e-07,4.14e-07,3.35e-07,2.42e-07,1.26e-07,8.37e-08,5.85e-08,-1.37e-05,-3.67e-06,1.42e-07,7.08e-07,1.04e-06,1.04e-06,9.84e-07,7.06e-07,6.17e-07,4.27e-07,3.66e-07,3.13e-07,1.93e-07,1.72e-07,9.12e-08,5.47e-08,-1.36e-05,-3.73e-06,7.75e-08,7.64e-07,9.95e-07,9.92e-07,9.64e-07,6.92e-07,5.62e-07,4.09e-07,3.42e-07,2.70e-07,1.84e-07,1.32e-07,8.33e-08,4.17e-08,-1.42e-05,-3.86e-06,1.83e-07,7.24e-07,9.06e-07,1.01e-06,8.17e-07,5.70e-07,5.64e-07,3.37e-07,3.18e-07,2.55e-07,1.69e-07,9.61e-08,6.92e-08,4.90e-08,-1.14e-05,-2.79e-06,1.66e-08,6.40e-07,8.06e-07,7.51e-07,6.92e-07,5.22e-07,4.26e-07,2.71e-07,2.92e-07,2.03e-07,1.54e-07,7.92e-08,4.44e-08,3.55e-08,-9.48e-06,-1.74e-06,8.84e-07,1.07e-06,1.21e-06,9.13e-07,8.26e-07,5.37e-07,5.23e-07,3.09e-07,2.23e-07,1.82e-07,1.25e-07,9.90e-08,4.02e-08,4.00e-08
-1.76e-05,-5.09e-06,-5.98e-07,3.60e-08,4.35e-07,9.57e-07,7.26e-07,5.33e-07,5.04e-07,1.90e-07,2.99e-07,2.23e-07,2.18e-07,7.31e-08,8.15e-08,1.55e-08,-1.63e-05,-4.90e-06,-7.67e-07,4.65e-08,5.21e-07,9.44e-07,7.31e-07,5.38e-07,4.79e-07,2.23e-07,2.68e-07,2.40e-07,2.18e-07,1.02e-07,8.42e-08,3.96e-08,-1.76e-05,-4.95e-06,-6.34e-07,8.10e-08,4.25e-07,8.25e-07,7.15e-07,4.92e-07,4.42e-07,2.15e-07,2.73e-07,2.38e-07,2.10e-07,8.39e-08,5.79e-08,3.06e-08,-1.72e-05,-4.77e-06,-5.41e-07,-7.37e-09,5.11e-07,7.91e-07,6.59e-07,4.26e-07,3.93e-07,2.08e-07,2.22e-07,2.21e-07,1.63e-07,1.22e-07,6.54e-08,2.89e-08,-1.72e-05,-4.89e-06,-6.25e-07,1.75e-08,4.83e-07,7.41e-07,6.38e-07,4.18e-07,3.52e-07,1.82e-07,2.14e-07,1.80e-07,1.57e-07,8.72e-08,5.97e-08,2.00e-08,-1.85e-05,-4.95e-06,-4.77e-07,5.71e-08,3.96e-07,7.60e-07,4.63e-07,2.88e-07,3.63e-07,1.29e-07,1.80e-07,1.84e-07,1.40e-07,6.11e-08,4.75e-08,2.89e-08,-1.47e-05,-3.69e-06,-4.97e-07,2.96e-08,3.63e-07,5.28e-07,4.18e-07,2.93e-07,2.66e-07,9.91e-08,1.81e-07,1.41e-07,1.33e-07,5.19e-08,3.19e-08,2.00e-08,-1.24e-05,-2.38e-06,4.32e-07,6.03e-07,8.92e-07,7.32e-07,6.18e-07,3.44e-07,3.77e-07,1.83e-07,1.48e-07,1.25e-07,1.09e-07,7.90e-08,2.70e-08,2.72e-08
-8.31e-06,-2.36e-06,-3.34e-08,3.50e-07,4.80e-07,6.45e-07,5.93e-07,4.50e-07,4.52e-07,2.38e-07,2.81e-07,1.63e-07,1.57e-07,7.62e-08,7.90e-08,2.24e-08,-7.58e-06,-2.30e-06,-1.23e-07,3.46e-07,5.34e-07,6.66e-07,5.89e-07,4.84e-07,4.07e-07,2.79e-07,2.34e-07,2.05e-07,1.63e-07,1.05e-07,7.78e-08,4.95e-08,-8.15e-06,-2.31e-06,-3.66e-08,3.48e-07,4.72e-07,6.02e-07,5.69e-07,4.60e-07,4.03e-07,2.52e-07,2.45e-07,1.99e-07,1.62e-07,8.60e-08,5.45e-08,4.19e-08,-7.81e-06,-2.22e-06,-6.92e-09,3.01e-07,5.41e-07,5.81e-07,5.49e-07,4.19e-07,3.80e-07,2.64e-07,2.02e-07,1.92e-07,1.26e-07,1.34e-07,7.24e-08,4.03e-08,-7.82e-06,-2.25e-06,-3.94e-08,3.17e-07,5.15e-07,5.52e-07,5.57e-07,4.21e-07,3.59e-07,2.52e-07,1.98e-07,1.64e-07,1.24e-07,9.36e-08,6.21e-08,2.89e-08,-8.26e-06,-2.33e-06,1.72e-08,3.13e-07,4.62e-07,5.67e-07,4.62e-07,3.41e-07,3.65e-07,1.97e-07,1.77e-07,1.59e-07,1.12e-07,6.94e-08,4.98e-08,3.67e-08,-6.54e-06,-1.71e-06,-5.28e-08,2.85e-07,4.24e-07,4.19e-07,4.09e-07,3.24e-07,2.70e-07,1.63e-07,1.67e-07,1.25e-07,1.11e-07,5.71e-08,3.65e-08,2.79e-08,-5.44e-06,-1.11e-06,4.32e-07,5.12e-07,6.74e-07,5.19e-07,4.68e-07,3.45e-07,3.24e-07,1.65e-07,1.30e-07,9.90e-08,7.90e-08,7.30e-08,2.48e-08,2.57e-08
4.21e-07,2.96e-07,3.82e-07,4.39e-07,3.32e-07,2.43e-07,2.41e-07,1.95e-07,2.00e-07,1.64e-07,1.27e-07,6.28e-08,5.70e-08,4.32e-08,3.03e-08,1.53e-08,5.03e-07,2.82e-07,3.72e-07,4.41e-07,3.26e-07,2.66e-07,2.42e-07,2.21e-07,1.70e-07,1.70e-07,1.05e-07,8.00e-08,5.38e-08,4.66e-08,3.47e-08,2.47e-08,6.00e-07,2.96e-07,3.90e-07,4.18e-07,3.19e-07,2.58e-07,2.22e-07,2.18e-07,1.84e-07,1.51e-07,1.11e-07,8.00e-08,5.59e-08,3.97e-08,2.71e-08,2.31e-08,7.00e-07,2.80e-07,3.78e-07,4.17e-07,3.39e-07,2.54e-07,2.32e-07,2.11e-07,1.84e-07,1.57e-07,1.02e-07,7.80e-08,4.71e-08,5.40e-08,3.41e-08,2.27e-08,7.43e-07,3.11e-07,3.88e-07,4.24e-07,3.28e-07,2.46e-07,2.37e-07,2.12e-07,1.77e-07,1.58e-07,9.62e-08,7.30e-08,4.57e-08,4.20e-08,2.97e-08,1.67e-08,9.42e-07,2.70e-07,3.70e-07,3.88e-07,3.14e-07,2.49e-07,2.27e-07,1.99e-07,1.73e-07,1.39e-07,9.54e-08,6.35e-08,4.24e-08,3.23e-08,2.52e-08,1.74e-08,7.26e-07,2.51e-07,2.85e-07,3.58e-07,2.78e-07,2.05e-07,1.90e-07,1.72e-07,1.33e-07,1.15e-07,8.11e-08,5.20e-08,3.81e-08,2.52e-08,1.69e-08,1.39e-08,6.87e-07,1.92e-07,3.00e-07,3.03e-07,2.47e-07,1.92e-07,1.57e-07,1.68e-07,1.31e-07,8.67e-08,5.63e-08,4.02e-08,2.70e-08,2.48e-08,1.44e-08,1.02e-08
-2.12e-06,-4.97e-07,1.04e-07,2.48e-07,2.31e-07,2.24e-07,2.45e-07,2.05e-07,1.91e-07,1.32e-07,1.24e-07,6.55e-08,5.70e-08,3.48e-08,2.90e-08,1.22e-08,-1.90e-06,-5.05e-07,7.68e-08,2.45e-07,2.40e-07,2.34e-07,2.45e-07,2.23e-07,1.68e-07,1.43e-07,1.06e-07,8.07e-08,5.85e-08,4.09e-08,2.93e-08,2.35e-08,-1.99e-06,-4.94e-07,1.04e-07,2.35e-07,2.27e-07,2.15e-07,2.30e-07,2.13e-07,1.72e-07,1.28e-07,1.10e-07,7.83e-08,5.73e-08,3.46e-08,2.28e-08,2.12e-08,-1.92e-06,-4.71e-07,1.07e-07,2.24e-07,2.49e-07,2.09e-07,2.28e-07,1.99e-07,1.65e-07,1.34e-07,9.68e-08,7.56e-08,4.56e-08,5.21e-08,2.80e-08,1.99e-08,-1.91e-06,-4.67e-07,1.11e-07,2.39e-07,2.40e-07,1.99e-07,2.30e-07,1.98e-07,1.55e-07,1.32e-07,9.11e-08,6.77e-08,4.39e-08,3.66e-08,2.41e-08,1.51e-08,-1.96e-06,-5.12e-07,1.15e-07,2.19e-07,2.24e-07,2.04e-07,2.06e-07,1.73e-07,1.54e-07,1.08e-07,8.74e-08,6.16e-08,4.02e-08,2.78e-08,2.00e-08,1.73e-08,-1.58e-06,-3.51e-07,6.55e-08,2.04e-07,2.01e-07,1.54e-07,1.74e-07,1.53e-07,1.16e-07,8.90e-08,7.69e-08,4.89e-08,3.93e-08,2.27e-08,1.40e-08,1.28e-08,-1.29e-06,-2.24e-07,2.03e-07,2.50e-07,2.58e-07,1.80e-07,1.83e-07,1.52e-07,1.27e-07,7.98e-08,5.77e-08,4.00e-08,2.72e-08,2.57e-08,1.02e-08,1.19e-08


==> anc/covariance_numu.csv <==
# Muon neutrino covariance matrix.
1.81e+02,7.69e+01,2.32e+01,1.79e+01,-8.29e+00,-1.72e+01,-1.59e+00,1.07e+00,6.42e-01,1.81e-01,6.06e-02,2.97e-02,1.17e-01,-3.10e-03,-2.46e-02,-2.47e-02,1.83e+02,7.68e+01,2.29e+01,1.67e+01,-8.89e+00,-1.54e+01,-1.13e+00,9.65e-01,7.37e-01,3.37e-01,1.29e-01,5.07e-02,1.28e-01,-1.53e-03,-2.52e-02,-2.44e-02,1.82e+02,7.66e+01,2.24e+01,1.50e+01,-9.76e+00,-1.23e+01,-5.03e-01,9.58e-01,8.69e-01,5.68e-01,2.48e-01,6.94e-02,1.28e-01,1.45e-04,-2.44e-02,-2.47e-02,1.84e+02,7.68e+01,2.15e+01,1.28e+01,-9.87e+00,-9.01e+00,5.31e-02,1.23e+00,1.10e+00,7.88e-01,3.78e-01,1.00e-01,1.44e-01,-1.56e-03,-2.46e-02,-2.24e-02,1.84e+02,7.65e+01,2.01e+01,1.02e+01,-8.94e+00,-6.01e+00,6.14e-01,1.48e+00,1.29e+00,9.44e-01,4.53e-01,1.20e-01,1.46e-01,-1.34e-03,-2.36e-02,-2.11e-02,1.81e+02,7.48e+01,1.80e+01,7.58e+00,-7.33e+00,-3.62e+00,1.06e+00,1.72e+00,1.39e+00,9.09e-01,3.97e-01,1.02e-01,1.34e-01,-1.99e-03,-2.24e-02,-2.11e-02,1.60e+02,6.50e+01,1.41e+01,4.84e+00,-4.82e+00,-1.56e+00,1.36e+00,1.60e+00,1.12e+00,6.82e-01,2.78e-01,6.19e-02,1.11e-01,-1.76e-03,-1.97e-02,-1.91e-02,1.40e+02,4.47e+01,-3.09e+00,-3.81e+00,-5.60e+00,-1.46e+00,8.99e-01,1.07e+00,7.06e-01,3.83e-01,6.48e-02,-7.35e-02,1.15e-02,-6.27e-02,-7.05e-02,-5.15e-02
7.69e+01,3.85e+01,1.33e+01,1.05e+01,-1.31e+00,-5.74e+00,3.96e-01,9.53e-01,4.32e-01,1.26e-01,4.40e-02,2.35e-02,5.72e-02,4.93e-03,-6.21e-03,-7.41e-03,7.78e+01,3.85e+01,1.32e+01,9.91e+00,-1.63e+00,-5.09e+00,5.08e-01,8.85e-01,4.92e-01,2.05e-01,7.68e-02,3.29e-02,6.22e-02,5.40e-03,-6.55e-03,-7.27e-03,7.71e+01,3.84e+01,1.29e+01,9.11e+00,-2.15e+00,-3.95e+00,6.42e-01,8.44e-01,5.65e-01,3.23e-01,1.36e-01,4.22e-02,6.19e-02,5.98e-03,-6.27e-03,-7.40e-03,7.81e+01,3.86e+01,1.26e+01,8.09e+00,-2.41e+00,-2.76e+00,7.31e-01,9.27e-01,6.70e-01,4.30e-01,1.99e-01,5.69e-02,6.89e-02,5.24e-03,-6.46e-03,-6.46e-03,7.82e+01,3.85e+01,1.20e+01,6.85e+00,-2.28e+00,-1.71e+00,8.33e-01,9.86e-01,7.41e-01,4.99e-01,2.33e-01,6.58e-02,6.97e-02,5.16e-03,-6.05e-03,-6.01e-03,7.71e+01,3.77e+01,1.10e+01,5.51e+00,-1.90e+00,-8.91e-01,9.02e-01,1.03e+00,7.55e-01,4.70e-01,2.04e-01,5.75e-02,6.45e-02,4.72e-03,-5.70e-03,-6.31e-03,6.79e+01,3.28e+01,8.88e+00,3.83e+00,-1.23e+00,-2.29e-01,8.93e-01,8.88e-01,5.89e-01,3.46e-01,1.43e-01,3.71e-02,5.38e-02,4.09e-03,-5.20e-03,-5.89e-03,5.95e+01,2.38e+01,1.26e+00,-2.25e-01,-1.80e+00,-3.09e-01,6.15e-01,6.06e-01,3.84e-01,2.04e-01,4.53e-02,-2.25e-02,1.05e-02,-2.24e-02,-2.73e-02,-2.01e-02
2.32e+01,1.33e+01,7.52e+00,5.56e+00,1.09e+00,-8.68e-01,3.97e-01,3.15e-01,1.30e-01,4.22e-02,1.84e-02,1.33e-02,2.11e-02,6.86e-03,2.09e-03,1.27e-03,2.35e+01,1.33e+01,7.49e+00,5.36e+00,9.52e-01,-7.31e-01,4.03e-01,2.93e-01,1.47e-01,6.33e-02,2.62e-02,1.58e-02,2.25e-02,6.77e-03,1.91e-03,1.33e-03,2.33e+01,1.33e+01,7.43e+00,5.05e+00,7.00e-01,-4.96e-01,3.96e-01,2.77e-01,1.67e-01,9.52e-02,4.14e-02,1.79e-02,2.20e-02,6.78e-03,1.95e-03,1.28e-03,2.36e+01,1.34e+01,7.35e+00,4.67e+00,4.88e-01,-2.69e-01,3.75e-01,2.95e-01,1.96e-01,1.25e-01,5.81e-02,2.13e-02,2.38e-02,6.57e-03,1.79e-03,1.46e-03,2.37e+01,1.34e+01,7.15e+00,4.16e+00,3.40e-01,-9.47e-02,3.62e-01,3.04e-01,2.15e-01,1.43e-01,6.70e-02,2.33e-02,2.37e-02,6.41e-03,1.87e-03,1.49e-03,2.33e+01,1.32e+01,6.76e+00,3.54e+00,2.40e-01,3.05e-02,3.46e-01,3.08e-01,2.17e-01,1.35e-01,5.95e-02,2.11e-02,2.24e-02,6.15e-03,1.84e-03,1.15e-03,2.05e+01,1.16e+01,5.61e+00,2.59e+00,1.69e-01,1.11e-01,3.07e-01,2.61e-01,1.70e-01,1.01e-01,4.29e-02,1.56e-02,1.90e-02,5.39e-03,1.42e-03,8.16e-04,1.81e+01,9.05e+00,3.18e+00,1.14e+00,-1.42e-01,3.50e-02,2.12e-01,1.79e-01,1.13e-01,6.17e-02,1.67e-02,-7.23e-04,7.01e-03,-2.28e-03,-5.03e-03,-3.51e-03
1.79e+01,1.05e+01,5.56e+00,5.09e+00,1.60e+00,-1.30e-01,7.73e-01,4.92e-01,1.95e-01,6.46e-02,2.47e-02,1.46e-02,2.01e-02,7.41e-03,2.69e-03,1.60e-03,1.81e+01,1.05e+01,5.55e+00,4.92e+00,1.47e+00,-5.33e-02,7.42e-01,4.63e-01,2.19e-01,9.18e-02,3.48e-02,1.70e-02,2.13e-02,7.28e-03,2.50e-03,1.64e-03,1.80e+01,1.05e+01,5.54e+00,4.66e+00,1.22e+00,7.54e-02,6.83e-01,4.32e-01,2.46e-01,1.33e-01,5.49e-02,2.03e-02,2.09e-02,7.27e-03,2.53e-03,1.60e-03,1.82e+01,1.05e+01,5.52e+00,4.36e+00,9.85e-01,1.83e-01,6.07e-01,4.32e-01,2.73e-01,1.66e-01,7.60e-02,2.49e-02,2.26e-02,7.08e-03,2.37e-03,1.76e-03,1.82e+01,1.06e+01,5.41e+00,3.93e+00,7.83e-01,2.45e-01,5.42e-01,4.19e-01,2.83e-01,1.83e-01,8.56e-02,2.74e-02,2.25e-02,6.90e-03,2.44e-03,1.78e-03,1.80e+01,1.04e+01,5.16e+00,3.40e+00,6.04e-01,2.78e-01,4.80e-01,3.97e-01,2.70e-01,1.66e-01,7.37e-02,2.49e-02,2.13e-02,6.63e-03,2.38e-03,1.42e-03,1.58e+01,9.14e+00,4.33e+00,2.53e+00,4.19e-01,2.67e-01,3.94e-01,3.17e-01,2.02e-01,1.19e-01,5.19e-02,1.77e-02,1.81e-02,5.81e-03,1.88e-03,1.05e-03,1.39e+01,7.00e+00,2.36e+00,1.24e+00,7.87e-02,1.58e-01,2.80e-01,2.21e-01,1.38e-01,7.48e-02,2.42e-02,2.48e-03,7.66e-03,-8.42e-04,-3.70e-03,-2.69e-03
-8.29e+00,-1.31e+00,1.09e+00,1.60e+00,2.76e+00,2.57e+00,1.13e+00,4.30e-01,1.33e-01,4.58e-02,1.76e-02,1.05e-02,1.67e-03,7.35e-03,5.97e-03,4.82e-03,-8.38e+00,-1.29e+00,1.13e+00,1.63e+00,2.73e+00,2.37e+00,1.02e+00,4.14e-01,1.49e-01,5.26e-02,1.89e-02,1.00e-02,1.32e-03,7.04e-03,5.88e-03,4.81e-03,-8.33e+00,-1.27e+00,1.20e+00,1.67e+00,2.62e+00,2.01e+00,8.50e-01,3.76e-01,1.59e-01,6.30e-02,2.29e-02,1.11e-02,1.20e-03,6.80e-03,5.80e-03,4.81e-03,-8.41e+00,-1.25e+00,1.29e+00,1.75e+00,2.42e+00,1.60e+00,6.76e-01,3.28e-01,1.53e-01,6.57e-02,2.64e-02,1.18e-02,7.96e-04,6.87e-03,5.68e-03,4.65e-03,-8.44e+00,-1.20e+00,1.40e+00,1.79e+00,2.09e+00,1.20e+00,5.15e-01,2.66e-01,1.31e-01,5.94e-02,2.51e-02,1.18e-02,6.07e-04,6.67e-03,5.60e-03,4.49e-03,-8.29e+00,-1.10e+00,1.49e+00,1.74e+00,1.67e+00,8.56e-01,3.74e-01,1.96e-01,9.53e-02,4.43e-02,2.01e-02,1.15e-02,9.70e-04,6.52e-03,5.39e-03,4.17e-03,-7.32e+00,-8.93e-01,1.39e+00,1.42e+00,1.12e+00,5.25e-01,2.28e-01,1.14e-01,5.58e-02,2.57e-02,1.41e-02,9.28e-03,1.01e-03,5.68e-03,4.55e-03,3.57e-03,-6.34e+00,5.80e-02,2.14e+00,1.55e+00,9.13e-01,3.97e-01,1.76e-01,8.63e-02,4.66e-02,2.39e-02,1.72e-02,1.41e-02,5.57e-03,8.42e-03,6.81e-03,4.87e-03
-1.72e+01,-5.74e+00,-8.68e-01,-1.30e-01,2.57e+00,3.36e+00,1.25e+00,4.16e-01,1.06e-01,3.40e-02,1.34e-02,8.11e-03,-5.13e-03,6.88e-03,6.80e-03,5.34e-03,-1.74e+01,-5.73e+00,-8.19e-01,-2.91e-02,2.59e+00,3.07e+00,1.12e+00,4.03e-01,1.18e-01,3.26e-02,1.10e-02,6.50e-03,-6.04e-03,6.53e-03,6.75e-03,5.30e-03,-1.73e+01,-5.70e+00,-7.41e-01,1.22e-01,2.58e+00,2.57e+00,9.10e-01,3.62e-01,1.22e-01,3.06e-02,8.00e-03,6.48e-03,-6.07e-03,6.21e-03,6.64e-03,5.33e-03,-1.74e+01,-5.70e+00,-6.21e-01,3.29e-01,2.44e+00,1.99e+00,7.00e-01,2.96e-01,1.05e-01,2.16e-02,3.83e-03,5.40e-03,-7.24e-03,6.38e-03,6.55e-03,5.06e-03,-1.75e+01,-5.64e+00,-4.50e-01,5.30e-01,2.14e+00,1.44e+00,5.02e-01,2.15e-01,7.11e-02,6.94e-03,-1.60e-03,4.38e-03,-7.47e-03,6.19e-03,6.41e-03,4.86e-03,-1.72e+01,-5.46e+00,-2.43e-01,6.74e-01,1.73e+00,9.92e-01,3.32e-01,1.26e-01,2.83e-02,-6.17e-03,-3.19e-03,4.99e-03,-6.53e-03,6.08e-03,6.16e-03,4.60e-03,-1.52e+01,-4.70e+00,-4.43e-02,6.43e-01,1.16e+00,5.68e-01,1.65e-01,4.22e-02,-3.16e-05,-1.22e-02,-2.15e-03,5.12e-03,-5.29e-03,5.28e-03,5.24e-03,3.99e-03,-1.32e+01,-2.66e+00,1.67e+00,1.34e+00,1.05e+00,4.45e-01,1.33e-01,3.71e-02,1.10e-02,2.21e-03,1.27e-02,1.72e-02,4.55e-03,1.13e-02,1.03e-02,7.12e-03
-1.59e+00,3.96e-01,3.97e-01,7.73e-01,1.13e+00,1.25e+00,9.61e-01,4.69e-01,1.49e-01,4.30e-02,1.51e-02,8.02e-03,4.39e-03,4.41e-03,2.94e-03,1.74e-03,-1.61e+00,3.99e-01,4.09e-01,7.69e-01,1.10e+00,1.17e+00,8.82e-01,4.49e-01,1.67e-01,5.51e-02,1.88e-02,8.31e-03,4.55e-03,4.29e-03,2.88e-03,1.74e-03,-1.60e+00,4.06e-01,4.29e-01,7.68e-01,1.04e+00,1.02e+00,7.56e-01,4.11e-01,1.83e-01,7.32e-02,2.62e-02,9.84e-03,4.52e-03,4.18e-03,2.86e-03,1.74e-03,-1.61e+00,4.19e-01,4.57e-01,7.74e-01,9.45e-01,8.39e-01,6.20e-01,3.76e-01,1.88e-01,8.43e-02,3.35e-02,1.15e-02,4.82e-03,4.19e-03,2.79e-03,1.72e-03,-1.62e+00,4.37e-01,4.84e-01,7.62e-01,8.12e-01,6.52e-01,4.95e-01,3.25e-01,1.75e-01,8.49e-02,3.51e-02,1.22e-02,4.86e-03,4.07e-03,2.75e-03,1.68e-03,-1.58e+00,4.54e-01,5.03e-01,7.18e-01,6.54e-01,4.91e-01,3.84e-01,2.65e-01,1.45e-01,7.06e-02,2.91e-02,1.13e-02,4.70e-03,3.95e-03,2.67e-03,1.50e-03,-1.40e+00,4.22e-01,4.60e-01,5.75e-01,4.44e-01,3.23e-01,2.62e-01,1.79e-01,9.64e-02,4.61e-02,2.02e-02,8.30e-03,3.96e-03,3.43e-03,2.22e-03,1.25e-03,-1.23e+00,5.37e-01,5.56e-01,5.23e-01,3.35e-01,2.37e-01,1.94e-01,1.27e-01,7.02e-02,3.33e-02,1.52e-02,7.44e-03,4.11e-03,3.55e-03,2.34e-03,1.31e-03
1.07e+00,9.53e-01,3.15e-01,4.92e-01,4.30e-01,4.16e-01,4.69e-01,2.76e-01,9.31e-02,2.61e-02,9.10e-03,4.89e-03,3.75e-03,2.22e-03,1.24e-03,5.83e-04,1.09e+00,9.53e-01,3.17e-01,4.78e-01,4.11e-01,3.94e-01,4.36e-01,2.64e-01,1.05e-01,3.48e-02,1.22e-02,5.48e-03,4.11e-03,2.19e-03,1.20e-03,5.86e-04,1.07e+00,9.53e-01,3.21e-01,4.61e-01,3.72e-01,3.55e-01,3.81e-01,2.43e-01,1.16e-01,4.77e-02,1.77e-02,6.69e-03,4.21e-03,2.17e-03,1.20e-03,5.84e-04,1.09e+00,9.61e-01,3.25e-01,4.42e-01,3.27e-01,3.04e-01,3.20e-01,2.27e-01,1.21e-01,5.65e-02,2.33e-02,8.11e-03,4.72e-03,2.15e-03,1.16e-03,6.04e-04,1.09e+00,9.65e-01,3.23e-01,4.13e-01,2.75e-01,2.49e-01,2.65e-01,2.01e-01,1.16e-01,5.87e-02,2.51e-02,8.87e-03,4.87e-03,2.09e-03,1.16e-03,5.99e-04,1.08e+00,9.53e-01,3.11e-01,3.70e-01,2.20e-01,2.00e-01,2.15e-01,1.70e-01,9.96e-02,5.03e-02,2.11e-02,8.04e-03,4.49e-03,2.02e-03,1.13e-03,5.10e-04,9.47e-01,8.39e-01,2.66e-01,2.86e-01,1.52e-01,1.43e-01,1.56e-01,1.20e-01,6.85e-02,3.40e-02,1.47e-02,5.56e-03,3.65e-03,1.74e-03,9.26e-04,4.07e-04,8.24e-01,6.68e-01,1.28e-01,1.73e-01,9.36e-02,1.03e-01,1.15e-01,8.47e-02,4.83e-02,2.33e-02,9.23e-03,3.27e-03,2.37e-03,1.09e-03,3.84e-04,5.65e-05
6.42e-01,4.32e-01,1.30e-01,1.95e-01,1.33e-01,1.06e-01,1.49e-01,9.31e-02,3.51e-02,1.13e-02,4.02e-03,1.98e-03,1.61e-03,8.51e-04,4.79e-04,2.49e-04,6.50e-01,4.32e-01,1.30e-01,1.88e-01,1.26e-01,1.02e-01,1.38e-01,8.89e-02,3.95e-02,1.51e-02,5.54e-03,2.27e-03,1.75e-03,8.39e-04,4.62e-04,2.50e-04,6.43e-01,4.32e-01,1.31e-01,1.79e-01,1.11e-01,9.43e-02,1.22e-01,8.21e-02,4.34e-02,2.08e-02,8.37e-03,2.88e-03,1.80e-03,8.34e-04,4.61e-04,2.49e-04,6.53e-01,4.34e-01,1.32e-01,1.69e-01,9.52e-02,8.34e-02,1.04e-01,7.72e-02,4.56e-02,2.46e-02,1.12e-02,3.62e-03,2.02e-03,8.25e-04,4.47e-04,2.58e-04,6.53e-01,4.35e-01,1.29e-01,1.56e-01,7.91e-02,7.08e-02,8.72e-02,6.96e-02,4.41e-02,2.57e-02,1.21e-02,4.02e-03,2.08e-03,8.03e-04,4.47e-04,2.54e-04,6.46e-01,4.28e-01,1.22e-01,1.37e-01,6.31e-02,5.96e-02,7.23e-02,6.04e-02,3.86e-02,2.21e-02,1.01e-02,3.62e-03,1.92e-03,7.77e-04,4.36e-04,2.19e-04,5.67e-01,3.75e-01,1.03e-01,1.05e-01,4.43e-02,4.50e-02,5.43e-02,4.39e-02,2.70e-02,1.50e-02,6.95e-03,2.43e-03,1.56e-03,6.71e-04,3.57e-04,1.75e-04,4.93e-01,2.82e-01,2.67e-02,5.13e-02,2.26e-02,3.21e-02,4.01e-02,3.11e-02,1.90e-02,1.00e-02,4.16e-03,1.24e-03,9.22e-04,3.29e-04,6.76e-05,-1.72e-05
1.81e-01,1.26e-01,4.22e-02,6.46e-02,4.58e-02,3.40e-02,4.30e-02,2.61e-02,1.13e-02,4.41e-03,1.72e-03,8.33e-04,6.57e-04,4.12e-04,2.75e-04,1.86e-04,1.83e-01,1.26e-01,4.24e-02,6.25e-02,4.34e-02,3.26e-02,3.97e-02,2.49e-02,1.26e-02,5.81e-03,2.31e-03,9.29e-04,6.95e-04,4.02e-04,2.66e-04,1.85e-04,1.81e-01,1.25e-01,4.29e-02,5.98e-02,3.86e-02,2.99e-02,3.50e-02,2.29e-02,1.38e-02,7.84e-03,3.49e-03,1.18e-03,7.01e-04,3.96e-04,2.64e-04,1.84e-04,1.84e-01,1.26e-01,4.34e-02,5.69e-02,3.34e-02,2.62e-02,2.97e-02,2.17e-02,1.44e-02,9.16e-03,4.62e-03,1.49e-03,7.67e-04,3.93e-04,2.57e-04,1.85e-04,1.84e-01,1.27e-01,4.29e-02,5.27e-02,2.80e-02,2.21e-02,2.51e-02,1.97e-02,1.39e-02,9.52e-03,4.98e-03,1.65e-03,7.77e-04,3.82e-04,2.57e-04,1.79e-04,1.82e-01,1.25e-01,4.11e-02,4.68e-02,2.23e-02,1.84e-02,2.09e-02,1.74e-02,1.23e-02,8.17e-03,4.12e-03,1.49e-03,7.35e-04,3.70e-04,2.50e-04,1.62e-04,1.60e-01,1.09e-01,3.52e-02,3.59e-02,1.56e-02,1.39e-02,1.58e-02,1.30e-02,8.71e-03,5.52e-03,2.83e-03,1.01e-03,6.09e-04,3.22e-04,2.06e-04,1.34e-04,1.39e-01,8.23e-02,1.27e-02,1.93e-02,8.54e-03,1.00e-02,1.19e-02,9.37e-03,6.20e-03,3.71e-03,1.75e-03,5.90e-04,4.11e-04,2.07e-04,1.06e-04,6.18e-05
6.06e-02,4.40e-02,1.84e-02,2.47e-02,1.76e-02,1.34e-02,1.51e-02,9.10e-03,4.02e-03,1.72e-03,8.27e-04,4.79e-04,3.91e-04,2.89e-04,2.09e-04,1.54e-04,6.13e-02,4.40e-02,1.85e-02,2.39e-02,1.67e-02,1.28e-02,1.39e-02,8.68e-03,4.48e-03,2.19e-03,1.02e-03,5.17e-04,4.08e-04,2.81e-04,2.04e-04,1.53e-04,6.07e-02,4.40e-02,1.86e-02,2.30e-02,1.50e-02,1.16e-02,1.22e-02,8.01e-03,4.85e-03,2.87e-03,1.43e-03,6.10e-04,4.06e-04,2.75e-04,2.02e-04,1.53e-04,6.16e-02,4.44e-02,1.88e-02,2.20e-02,1.31e-02,1.00e-02,1.04e-02,7.56e-03,5.04e-03,3.29e-03,1.82e-03,7.22e-04,4.34e-04,2.75e-04,1.97e-04,1.52e-04,6.16e-02,4.45e-02,1.86e-02,2.04e-02,1.10e-02,8.32e-03,8.77e-03,6.88e-03,4.86e-03,3.41e-03,1.93e-03,7.79e-04,4.35e-04,2.67e-04,1.96e-04,1.46e-04,6.09e-02,4.39e-02,1.79e-02,1.82e-02,8.74e-03,6.84e-03,7.30e-03,6.08e-03,4.32e-03,2.95e-03,1.63e-03,7.16e-04,4.17e-04,2.59e-04,1.90e-04,1.34e-04,5.35e-02,3.86e-02,1.53e-02,1.39e-02,6.08e-03,5.07e-03,5.53e-03,4.53e-03,3.09e-03,2.03e-03,1.16e-03,5.19e-04,3.51e-04,2.25e-04,1.57e-04,1.12e-04,4.68e-02,3.02e-02,8.12e-03,8.28e-03,3.55e-03,3.69e-03,4.17e-03,3.32e-03,2.24e-03,1.42e-03,7.73e-04,3.59e-04,2.69e-04,1.75e-04,1.12e-04,7.62e-05
2.97e-02,2.35e-02,1.33e-02,1.46e-02,1.05e-02,8.11e-03,8.02e-03,4.89e-03,1.98e-03,8.33e-04,4.79e-04,3.58e-04,2.96e-04,2.35e-04,1.77e-04,1.36e-04,3.00e-02,2.35e-02,1.33e-02,1.43e-02,1.00e-02,7.69e-03,7.44e-03,4.68e-03,2.19e-03,1.00e-03,5.43e-04,3.81e-04,3.10e-04,2.28e-04,1.72e-04,1.35e-04,2.97e-02,2.36e-02,1.34e-02,1.38e-02,9.10e-03,6.89e-03,6.53e-03,4.34e-03,2.37e-03,1.26e-03,6.73e-04,4.16e-04,3.09e-04,2.23e-04,1.71e-04,1.35e-04,3.02e-02,2.38e-02,1.35e-02,1.32e-02,8.01e-03,5.89e-03,5.56e-03,4.07e-03,2.47e-03,1.43e-03,8.02e-04,4.58e-04,3.31e-04,2.23e-04,1.67e-04,1.33e-04,3.02e-02,2.39e-02,1.34e-02,1.23e-02,6.75e-03,4.82e-03,4.67e-03,3.67e-03,2.37e-03,1.48e-03,8.39e-04,4.79e-04,3.32e-04,2.17e-04,1.66e-04,1.28e-04,2.98e-02,2.37e-02,1.30e-02,1.10e-02,5.39e-03,3.90e-03,3.87e-03,3.18e-03,2.09e-03,1.30e-03,7.44e-04,4.47e-04,3.17e-04,2.11e-04,1.60e-04,1.18e-04,2.62e-02,2.09e-02,1.11e-02,8.44e-03,3.73e-03,2.82e-03,2.89e-03,2.32e-03,1.50e-03,9.38e-04,5.59e-04,3.49e-04,2.66e-04,1.82e-04,1.33e-04,9.87e-05,2.32e-02,1.73e-02,7.74e-03,5.61e-03,2.37e-03,2.08e-03,2.19e-03,1.70e-03,1.10e-03,7.01e-04,4.15e-04,2.72e-04,2.14e-04,1.52e-04,1.04e-04,7.41e-05
1.17e-01,5.72e-02,2.11e-02,2.01e-02,1.67e-03,-5.13e-03,4.39e-03,3.75e-03,1.61e-03,6.57e-04,3.91e-04,2.96e-04,3.35e-04,2.05e-04,1.41e-04,1.05e-04,1.18e-01,5.72e-02,2.10e-02,1.92e-02,1.03e-03,-4.32e-03,4.30e-03,3.56e-03,1.79e-03,8.46e-04,4.54e-04,3.21e-04,3.49e-04,1.99e-04,1.37e-04,1.04e-04,1.17e-01,5.71e-02,2.07e-02,1.78e-02,-6.29e-05,-2.93e-03,4.08e-03,3.34e-03,1.98e-03,1.13e-03,5.91e-04,3.43e-04,3.43e-04,1.95e-04,1.36e-04,1.04e-04,1.19e-01,5.73e-02,2.03e-02,1.61e-02,-7.87e-04,-1.54e-03,3.76e-03,3.35e-03,2.18e-03,1.36e-03,7.38e-04,3.79e-04,3.64e-04,1.95e-04,1.32e-04,1.04e-04,1.19e-01,5.72e-02,1.94e-02,1.40e-02,-1.01e-03,-4.11e-04,3.50e-03,3.26e-03,2.26e-03,1.49e-03,8.03e-04,3.97e-04,3.61e-04,1.89e-04,1.32e-04,1.00e-04,1.17e-01,5.61e-02,1.79e-02,1.16e-02,-8.90e-04,4.40e-04,3.23e-03,3.10e-03,2.15e-03,1.37e-03,7.25e-04,3.71e-04,3.47e-04,1.83e-04,1.28e-04,9.18e-05,1.03e-01,4.90e-02,1.46e-02,8.32e-03,-4.50e-04,9.64e-04,2.76e-03,2.49e-03,1.64e-03,1.02e-03,5.47e-04,2.95e-04,2.96e-04,1.59e-04,1.06e-04,7.59e-05,9.01e-02,3.45e-02,1.92e-03,1.16e-03,-1.84e-03,5.20e-04,2.00e-03,1.77e-03,1.15e-03,7.02e-04,3.34e-04,1.67e-04,1.98e-04,9.63e-05,5.03e-05,3.51e-05
-3.10e-03,4.93e-03,6.86e-03,7.41e-03,7.35e-03,6.88e-03,4.41e-03,2.22e-03,8.51e-04,4.12e-04,2.89e-04,2.35e-04,2.05e-04,1.86e-04,1.43e-04,1.11e-04,-3.15e-03,4.99e-03,6.91e-03,7.35e-03,7.18e-03,6.41e-03,4.05e-03,2.13e-03,9.25e-04,4.55e-04,2.91e-04,2.41e-04,2.08e-04,1.79e-04,1.39e-04,1.10e-04,-3.14e-03,5.04e-03,7.01e-03,7.24e-03,6.77e-03,5.57e-03,3.49e-03,1.97e-03,9.95e-04,5.26e-04,3.18e-04,2.45e-04,2.03e-04,1.75e-04,1.38e-04,1.10e-04,-3.13e-03,5.15e-03,7.16e-03,7.16e-03,6.15e-03,4.56e-03,2.90e-03,1.81e-03,1.01e-03,5.70e-04,3.46e-04,2.52e-04,2.08e-04,1.75e-04,1.35e-04,1.08e-04,-3.15e-03,5.30e-03,7.28e-03,6.88e-03,5.27e-03,3.55e-03,2.35e-03,1.59e-03,9.52e-04,5.74e-04,3.50e-04,2.53e-04,2.04e-04,1.70e-04,1.34e-04,1.04e-04,-3.06e-03,5.39e-03,7.24e-03,6.33e-03,4.24e-03,2.68e-03,1.86e-03,1.33e-03,8.19e-04,5.10e-04,3.29e-04,2.44e-04,2.01e-04,1.65e-04,1.30e-04,9.67e-05,-2.71e-03,4.91e-03,6.34e-03,4.96e-03,2.89e-03,1.78e-03,1.31e-03,9.34e-04,5.89e-04,3.84e-04,2.67e-04,2.10e-04,1.74e-04,1.44e-04,1.08e-04,8.12e-05,-2.09e-03,5.55e-03,6.60e-03,4.35e-03,2.19e-03,1.35e-03,1.00e-03,7.08e-04,4.68e-04,3.23e-04,2.36e-04,1.93e-04,1.58e-04,1.30e-04,9.39e-05,6.73e-05
-2.46e-02,-6.21e-03,2.09e-03,2.69e-03,5.97e-03,6.80e-03,2.94e-03,1.24e-03,4.79e-04,2.75e-04,2.09e-04,1.77e-04,1.41e-04,1.43e-04,1.19e-04,9.29e-05,-2.49e-02,-6.16e-03,2.17e-03,2.81e-03,5.94e-03,6.25e-03,2.66e-03,1.20e-03,5.10e-04,2.78e-04,1.98e-04,1.78e-04,1.42e-04,1.38e-04,1.16e-04,9.19e-05,-2.47e-02,-6.09e-03,2.31e-03,2.98e-03,5.80e-03,5.27e-03,2.22e-03,1.11e-03,5.35e-04,2.88e-04,1.97e-04,1.78e-04,1.38e-04,1.34e-04,1.15e-04,9.20e-05,-2.50e-02,-6.04e-03,2.53e-03,3.23e-03,5.41e-03,4.16e-03,1.78e-03,9.70e-04,5.12e-04,2.83e-04,1.95e-04,1.78e-04,1.40e-04,1.35e-04,1.12e-04,9.01e-05,-2.51e-02,-5.90e-03,2.80e-03,3.38e-03,4.71e-03,3.10e-03,1.37e-03,7.95e-04,4.46e-04,2.64e-04,1.86e-04,1.75e-04,1.36e-04,1.31e-04,1.12e-04,8.66e-05,-2.47e-02,-5.61e-03,3.05e-03,3.36e-03,3.81e-03,2.21e-03,1.01e-03,6.02e-04,3.47e-04,2.27e-04,1.82e-04,1.71e-04,1.36e-04,1.27e-04,1.08e-04,8.07e-05,-2.17e-02,-4.71e-03,2.89e-03,2.78e-03,2.58e-03,1.35e-03,6.24e-04,3.69e-04,2.38e-04,1.77e-04,1.57e-04,1.52e-04,1.19e-04,1.11e-04,9.01e-05,6.81e-05,-1.87e-02,-1.44e-03,5.48e-03,3.59e-03,2.24e-03,1.07e-03,5.07e-04,3.07e-04,2.21e-04,1.80e-04,1.66e-04,1.59e-04,1.20e-04,1.09e-04,8.57e-05,6.14e-05
-2.47e-02,-7.41e-03,1.27e-03,1.60e-03,4.82e-03,5.34e-03,1.74e-03,5.83e-04,2.49e-04,1.86e-04,1.54e-04,1.36e-04,1.05e-04,1.11e-04,9.29e-05,7.60e-05,-2.50e-02,-7.37e-03,1.35e-03,1.74e-03,4.83e-03,4.89e-03,1.55e-03,5.74e-04,2.58e-04,1.75e-04,1.41e-04,1.36e-04,1.06e-04,1.07e-04,9.07e-05,7.52e-05,-2.48e-02,-7.31e-03,1.48e-03,1.93e-03,4.75e-03,4.08e-03,1.26e-03,5.28e-04,2.61e-04,1.63e-04,1.31e-04,1.34e-04,1.02e-04,1.04e-04,8.97e-05,7.54e-05,-2.51e-02,-7.28e-03,1.68e-03,2.19e-03,4.47e-03,3.18e-03,9.86e-04,4.35e-04,2.30e-04,1.43e-04,1.21e-04,1.32e-04,1.03e-04,1.05e-04,8.78e-05,7.38e-05,-2.52e-02,-7.16e-03,1.94e-03,2.40e-03,3.91e-03,2.33e-03,7.21e-04,3.25e-04,1.79e-04,1.21e-04,1.10e-04,1.29e-04,9.95e-05,1.02e-04,8.72e-05,7.09e-05,-2.48e-02,-6.88e-03,2.20e-03,2.46e-03,3.17e-03,1.63e-03,4.93e-04,2.09e-04,1.18e-04,1.03e-04,1.13e-04,1.27e-04,9.98e-05,9.92e-05,8.45e-05,6.63e-05,-2.18e-02,-5.85e-03,2.14e-03,2.08e-03,2.14e-03,9.58e-04,2.62e-04,9.52e-05,7.68e-05,8.68e-05,1.02e-04,1.15e-04,8.77e-05,8.64e-05,7.06e-05,5.60e-05,-1.88e-02,-2.61e-03,4.71e-03,2.99e-03,1.92e-03,7.82e-04,2.33e-04,1.05e-04,9.74e-05,1.09e-04,1.21e-04,1.26e-04,9.27e-05,8.70e-05,6.90e-05,5.14e-05
1.83e+02,7.78e+01,2.35e+01,1.81e+01,-8.38e+00,-1.74e+01,-1.61e+00,1.09e+00,6.50e-01,1.83e-01,6.13e-02,3.00e-02,1.18e-01,-3.15e-03,-2.49e-02,-2.50e-02,1.85e+02,7.78e+01,2.32e+01,1.69e+01,-8.99e+00,-1.56e+01,-1.14e+00,9.78e-01,7.47e-01,3.41e-01,1.30e-01,5.13e-02,1.30e-01,-1.56e-03,-2.55e-02,-2.47e-02,1.84e+02,7.75e+01,2.26e+01,1.52e+01,-9.88e+00,-1.25e+01,-5.07e-01,9.72e-01,8.80e-01,5.74e-01,2.51e-01,7.02e-02,1.30e-01,1.41e-04,-2.47e-02,-2.50e-02,1.86e+02,7.78e+01,2.18e+01,1.29e+01,-9.98e+00,-9.11e+00,5.62e-02,1.25e+00,1.11e+00,7.97e-01,3.83e-01,1.01e-01,1.46e-01,-1.58e-03,-2.49e-02,-2.27e-02,1.86e+02,7.74e+01,2.03e+01,1.03e+01,-9.05e+00,-6.09e+00,6.24e-01,1.50e+00,1.31e+00,9.55e-01,4.58e-01,1.21e-01,1.48e-01,-1.36e-03,-2.38e-02,-2.14e-02,1.84e+02,7.57e+01,1.82e+01,7.66e+00,-7.42e+00,-3.66e+00,1.08e+00,1.74e+00,1.40e+00,9.20e-01,4.02e-01,1.03e-01,1.36e-01,-2.02e-03,-2.27e-02,-2.14e-02,1.62e+02,6.58e+01,1.43e+01,4.90e+00,-4.88e+00,-1.58e+00,1.38e+00,1.62e+00,1.13e+00,6.90e-01,2.81e-01,6.27e-02,1.13e-01,-1.79e-03,-2.00e-02,-1.93e-02,1.42e+02,4.52e+01,-3.12e+00,-3.86e+00,-5.67e+00,-1.48e+00,9.10e-01,1.09e+00,7.15e-01,3.87e-01,6.56e-02,-7.44e-02,1.17e-02,-6.35e-02,-7.14e-02,-5.22e-02
7.68e+01,3.85e+01,1.33e+01,1.05e+01,-1.29e+00,-5.73e+00,3.99e-01,9.53e-01,4.32e-01,1.26e-01,4.40e-02,2.35e-02,5.72e-02,4.99e-03,-6.16e-03,-7.37e-03,7.78e+01,3.85e+01,1.32e+01,9.92e+00,-1.62e+00,-5.08e+00,5.11e-01,8.86e-01,4.92e-01,2.05e-01,7.68e-02,3.29e-02,6.22e-02,5.46e-03,-6.50e-03,-7.23e-03,7.71e+01,3.84e+01,1.30e+01,9.12e+00,-2.14e+00,-3.94e+00,6.44e-01,8.45e-01,5.65e-01,3.23e-01,1.36e-01,4.22e-02,6.19e-02,6.04e-03,-6.22e-03,-7.36e-03,7.80e+01,3.86e+01,1.27e+01,8.10e+00,-2.40e+00,-2.75e+00,7.33e-01,9.27e-01,6.69e-01,4.30e-01,1.99e-01,5.69e-02,6.89e-02,5.29e-03,-6.41e-03,-6.42e-03,7.82e+01,3.85e+01,1.20e+01,6.86e+00,-2.27e+00,-1.71e+00,8.34e-01,9.86e-01,7.41e-01,4.99e-01,2.33e-01,6.59e-02,6.97e-02,5.22e-03,-6.00e-03,-5.97e-03,7.71e+01,3.77e+01,1.10e+01,5.52e+00,-1.90e+00,-8.88e-01,9.03e-01,1.03e+00,7.55e-01,4.70e-01,2.03e-01,5.76e-02,6.45e-02,4.77e-03,-5.66e-03,-6.27e-03,6.78e+01,3.28e+01,8.90e+00,3.84e+00,-1.23e+00,-2.28e-01,8.94e-01,8.88e-01,5.89e-01,3.46e-01,1.43e-01,3.72e-02,5.38e-02,4.14e-03,-5.16e-03,-5.86e-03,5.95e+01,2.38e+01,1.28e+00,-2.16e-01,-1.80e+00,-3.08e-01,6.15e-01,6.06e-01,3.84e-01,2.04e-01,4.53e-02,-2.24e-02,1.06e-02,-2.23e-02,-2.73e-02,-2.01e-02
2.29e+01,1.32e+01,7.49e+00,5.55e+00,1.13e+00,-8.19e-01,4.09e-01,3.17e-01,1.30e-01,4.24e-02,1.85e-02,1.33e-02,2.10e-02,6.91e-03,2.17e-03,1.35e-03,2.32e+01,1.32e+01,7.46e+00,5.35e+00,9.93e-01,-6.86e-01,4.13e-01,2.95e-01,1.47e-01,6.33e-02,2.62e-02,1.58e-02,2.22e-02,6.82e-03,1.99e-03,1.41e-03,2.30e+01,1.32e+01,7.40e+00,5.05e+00,7.42e-01,-4.59e-01,4.04e-01,2.79e-01,1.67e-01,9.50e-02,4.13e-02,1.78e-02,2.18e-02,6.83e-03,2.03e-03,1.36e-03,2.33e+01,1.33e+01,7.33e+00,4.67e+00,5.28e-01,-2.40e-01,3.81e-01,2.95e-01,1.96e-01,1.24e-01,5.79e-02,2.13e-02,2.36e-02,6.62e-03,1.87e-03,1.54e-03,2.33e+01,1.33e+01,7.13e+00,4.17e+00,3.75e-01,-7.43e-02,3.65e-01,3.04e-01,2.14e-01,1.42e-01,6.67e-02,2.32e-02,2.34e-02,6.46e-03,1.95e-03,1.56e-03,2.30e+01,1.31e+01,6.74e+00,3.55e+00,2.68e-01,4.41e-02,3.47e-01,3.07e-01,2.16e-01,1.34e-01,5.91e-02,2.11e-02,2.21e-02,6.20e-03,1.92e-03,1.22e-03,2.02e+01,1.15e+01,5.61e+00,2.60e+00,1.88e-01,1.18e-01,3.07e-01,2.59e-01,1.68e-01,9.99e-02,4.26e-02,1.56e-02,1.88e-02,5.43e-03,1.48e-03,8.75e-04,1.78e+01,8.98e+00,3.20e+00,1.17e+00,-1.24e-01,4.11e-02,2.12e-01,1.78e-01,1.12e-01,6.14e-02,1.67e-02,-5.00e-04,7.03e-03,-2.12e-03,-4.86e-03,-3.39e-03
1.67e+01,9.91e+00,5.36e+00,4.92e+00,1.63e+00,-2.91e-02,7.69e-01,4.78e-01,1.88e-01,6.25e-02,2.39e-02,1.43e-02,1.92e-02,7.35e-03,2.81e-03,1.74e-03,1.69e+01,9.92e+00,5.35e+00,4.75e+00,1.50e+00,3.63e-02,7.36e-01,4.50e-01,2.11e-01,8.83e-02,3.35e-02,1.65e-02,2.02e-02,7.21e-03,2.63e-03,1.78e-03,1.68e+01,9.92e+00,5.34e+00,4.52e+00,1.26e+00,1.45e-01,6.74e-01,4.19e-01,2.37e-01,1.27e-01,5.26e-02,1.96e-02,1.98e-02,7.19e-03,2.66e-03,1.74e-03,1.70e+01,9.99e+00,5.33e+00,4.22e+00,1.03e+00,2.32e-01,5.96e-01,4.18e-01,2.62e-01,1.59e-01,7.26e-02,2.39e-02,2.14e-02,7.01e-03,2.50e-03,1.88e-03,1.70e+01,1.00e+01,5.23e+00,3.82e+00,8.25e-01,2.75e-01,5.29e-01,4.04e-01,2.71e-01,1.74e-01,8.15e-02,2.63e-02,2.14e-02,6.83e-03,2.56e-03,1.89e-03,1.68e+01,9.87e+00,4.99e+00,3.31e+00,6.39e-01,2.94e-01,4.66e-01,3.81e-01,2.58e-01,1.58e-01,7.01e-02,2.39e-02,2.03e-02,6.57e-03,2.50e-03,1.54e-03,1.48e+01,8.67e+00,4.20e+00,2.46e+00,4.42e-01,2.72e-01,3.80e-01,3.03e-01,1.93e-01,1.13e-01,4.95e-02,1.71e-02,1.72e-02,5.76e-03,1.98e-03,1.16e-03,1.30e+01,6.67e+00,2.36e+00,1.24e+00,1.10e-01,1.63e-01,2.70e-01,2.11e-01,1.31e-01,7.13e-02,2.34e-02,2.89e-03,7.50e-03,-4.44e-04,-3.22e-03,-2.34e-03
-8.89e+00,-1.63e+00,9.52e-01,1.47e+00,2.73e+00,2.59e+00,1.10e+00,4.11e-01,1.26e-01,4.34e-02,1.67e-02,1.00e-02,1.03e-03,7.18e-03,5.94e-03,4.83e-03,-8.99e+00,-1.62e+00,9.93e-01,1.50e+00,2.70e+00,2.39e+00,9.92e-01,3.96e-01,1.40e-01,4.92e-02,1.76e-02,9.49e-03,6.30e-04,6.86e-03,5.86e-03,4.81e-03,-8.94e+00,-1.60e+00,1.06e+00,1.55e+00,2.60e+00,2.02e+00,8.27e-01,3.60e-01,1.50e-01,5.80e-02,2.09e-02,1.04e-02,5.19e-04,6.63e-03,5.78e-03,4.82e-03,-9.02e+00,-1.57e+00,1.16e+00,1.64e+00,2.40e+00,1.60e+00,6.56e-01,3.12e-01,1.43e-01,5.94e-02,2.35e-02,1.09e-02,4.27e-05,6.70e-03,5.66e-03,4.65e-03,-9.05e+00,-1.52e+00,1.27e+00,1.69e+00,2.08e+00,1.19e+00,4.96e-01,2.50e-01,1.20e-01,5.24e-02,2.18e-02,1.08e-02,-1.54e-04,6.51e-03,5.58e-03,4.48e-03,-8.90e+00,-1.43e+00,1.37e+00,1.66e+00,1.67e+00,8.51e-01,3.57e-01,1.81e-01,8.51e-02,3.80e-02,1.73e-02,1.06e-02,2.60e-04,6.37e-03,5.37e-03,4.18e-03,-7.85e+00,-1.17e+00,1.29e+00,1.36e+00,1.12e+00,5.18e-01,2.14e-01,1.02e-01,4.82e-02,2.12e-02,1.22e-02,8.69e-03,4.14e-04,5.55e-03,4.53e-03,3.58e-03,-6.80e+00,-1.48e-01,2.10e+00,1.53e+00,9.17e-01,3.94e-01,1.66e-01,7.80e-02,4.15e-02,2.11e-02,1.63e-02,1.41e-02,5.36e-03,8.52e-03,6.99e-03,5.00e-03
-1.54e+01,-5.09e+00,-7.31e-01,-5.33e-02,2.37e+00,3.07e+00,1.17e+00,3.94e-01,1.02e-01,3.26e-02,1.28e-02,7.69e-03,-4.32e-03,6.41e-03,6.25e-03,4.89e-03,-1.56e+01,-5.08e+00,-6.86e-01,3.63e-02,2.39e+00,2.81e+00,1.04e+00,3.82e-01,1.13e-01,3.19e-02,1.08e-02,6.25e-03,-5.13e-03,6.09e-03,6.21e-03,4.86e-03,-1.55e+01,-5.05e+00,-6.15e-01,1.71e-01,2.37e+00,2.35e+00,8.52e-01,3.43e-01,1.18e-01,3.10e-02,8.47e-03,6.30e-03,-5.16e-03,5.80e-03,6.11e-03,4.88e-03,-1.57e+01,-5.05e+00,-5.06e-01,3.55e-01,2.24e+00,1.83e+00,6.58e-01,2.82e-01,1.03e-01,2.35e-02,5.11e-03,5.41e-03,-6.20e-03,5.96e-03,6.02e-03,4.64e-03,-1.57e+01,-5.00e+00,-3.52e-01,5.34e-01,1.96e+00,1.33e+00,4.74e-01,2.08e-01,7.20e-02,1.04e-02,3.43e-04,4.53e-03,-6.41e-03,5.77e-03,5.89e-03,4.46e-03,-1.55e+01,-4.84e+00,-1.66e-01,6.58e-01,1.59e+00,9.15e-01,3.16e-01,1.25e-01,3.23e-02,-1.95e-03,-1.37e-03,5.04e-03,-5.58e-03,5.67e-03,5.67e-03,4.21e-03,-1.36e+01,-4.16e+00,6.25e-03,6.19e-01,1.06e+00,5.26e-01,1.60e-01,4.64e-02,4.65e-03,-8.59e-03,-8.79e-04,5.01e-03,-4.50e-03,4.93e-03,4.82e-03,3.65e-03,-1.19e+01,-2.33e+00,1.54e+00,1.23e+00,9.63e-01,4.11e-01,1.29e-01,3.93e-02,1.33e-02,3.67e-03,1.21e-02,1.58e-02,4.29e-03,1.03e-02,9.29e-03,6.44e-03
-1.13e+00,5.08e-01,4.03e-01,7.42e-01,1.02e+00,1.12e+00,8.82e-01,4.36e-01,1.38e-01,3.97e-02,1.39e-02,7.44e-03,4.30e-03,4.05e-03,2.66e-03,1.55e-03,-1.14e+00,5.11e-01,4.13e-01,7.36e-01,9.92e-01,1.04e+00,8.11e-01,4.16e-01,1.55e-01,5.11e-02,1.74e-02,7.75e-03,4.47e-03,3.95e-03,2.60e-03,1.55e-03,-1.14e+00,5.17e-01,4.30e-01,7.32e-01,9.34e-01,9.14e-01,6.96e-01,3.82e-01,1.70e-01,6.82e-02,2.44e-02,9.18e-03,4.45e-03,3.85e-03,2.58e-03,1.55e-03,-1.15e+00,5.29e-01,4.54e-01,7.33e-01,8.47e-01,7.53e-01,5.72e-01,3.50e-01,1.75e-01,7.88e-02,3.12e-02,1.07e-02,4.77e-03,3.86e-03,2.51e-03,1.53e-03,-1.15e+00,5.45e-01,4.76e-01,7.17e-01,7.27e-01,5.88e-01,4.58e-01,3.03e-01,1.64e-01,7.97e-02,3.29e-02,1.14e-02,4.81e-03,3.75e-03,2.49e-03,1.50e-03,-1.12e+00,5.57e-01,4.89e-01,6.72e-01,5.86e-01,4.45e-01,3.57e-01,2.48e-01,1.36e-01,6.65e-02,2.73e-02,1.06e-02,4.63e-03,3.64e-03,2.41e-03,1.34e-03,-1.00e+00,5.10e-01,4.44e-01,5.35e-01,3.98e-01,2.94e-01,2.45e-01,1.69e-01,9.12e-02,4.37e-02,1.90e-02,7.74e-03,3.90e-03,3.16e-03,2.00e-03,1.11e-03,-8.73e-01,5.73e-01,4.97e-01,4.70e-01,2.96e-01,2.15e-01,1.81e-01,1.20e-01,6.62e-02,3.14e-02,1.40e-02,6.68e-03,3.81e-03,3.14e-03,2.00e-03,1.10e-03
9.65e-01,8.85e-01,2.93e-01,4.63e-01,4.14e-01,4.03e-01,4.49e-01,2.64e-01,8.89e-02,2.49e-02,8.68e-03,4.68e-03,3.56e-03,2.13e-03,1.20e-03,5.74e-04,9.78e-01,8.86e-01,2.95e-01,4.50e-01,3.96e-01,3.82e-01,4.16e-01,2.52e-01,1.00e-01,3.31e-02,1.16e-02,5.25e-03,3.90e-03,2.10e-03,1.17e-03,5.78e-04,9.67e-01,8.86e-01,2.99e-01,4.35e-01,3.60e-01,3.43e-01,3.64e-01,2.33e-01,1.10e-01,4.53e-02,1.68e-02,6.40e-03,4.00e-03,2.08e-03,1.16e-03,5.76e-04,9.83e-01,8.93e-01,3.03e-01,4.18e-01,3.16e-01,2.93e-01,3.06e-01,2.17e-01,1.16e-01,5.36e-02,2.21e-02,7.74e-03,4.49e-03,2.07e-03,1.13e-03,5.93e-04,9.83e-01,8.97e-01,3.01e-01,3.91e-01,2.67e-01,2.40e-01,2.53e-01,1.92e-01,1.10e-01,5.57e-02,2.38e-02,8.47e-03,4.64e-03,2.01e-03,1.12e-03,5.88e-04,9.74e-01,8.86e-01,2.91e-01,3.51e-01,2.13e-01,1.92e-01,2.05e-01,1.62e-01,9.48e-02,4.77e-02,2.00e-02,7.67e-03,4.27e-03,1.95e-03,1.09e-03,5.02e-04,8.53e-01,7.80e-01,2.49e-01,2.71e-01,1.48e-01,1.38e-01,1.49e-01,1.15e-01,6.51e-02,3.22e-02,1.39e-02,5.31e-03,3.47e-03,1.68e-03,9.00e-04,4.03e-04,7.42e-01,6.24e-01,1.24e-01,1.67e-01,9.17e-02,9.90e-02,1.10e-01,8.06e-02,4.59e-02,2.21e-02,8.81e-03,3.17e-03,2.28e-03,1.08e-03,4.01e-04,7.89e-05
7.37e-01,4.92e-01,1.47e-01,2.19e-01,1.49e-01,1.18e-01,1.67e-01,1.05e-01,3.95e-02,1.26e-02,4.48e-03,2.19e-03,1.79e-03,9.25e-04,5.10e-04,2.58e-04,7.47e-01,4.92e-01,1.47e-01,2.11e-01,1.40e-01,1.13e-01,1.55e-01,1.00e-01,4.45e-02,1.70e-02,6.20e-03,2.51e-03,1.95e-03,9.13e-04,4.92e-04,2.59e-04,7.39e-01,4.91e-01,1.48e-01,2.02e-01,1.23e-01,1.05e-01,1.37e-01,9.25e-02,4.90e-02,2.34e-02,9.39e-03,3.20e-03,2.00e-03,9.09e-04,4.92e-04,2.57e-04,7.50e-01,4.94e-01,1.48e-01,1.91e-01,1.06e-01,9.27e-02,1.17e-01,8.70e-02,5.15e-02,2.77e-02,1.26e-02,4.03e-03,2.25e-03,8.97e-04,4.76e-04,2.68e-04,7.50e-01,4.95e-01,1.45e-01,1.75e-01,8.77e-02,7.90e-02,9.82e-02,7.85e-02,4.97e-02,2.90e-02,1.36e-02,4.48e-03,2.31e-03,8.74e-04,4.77e-04,2.65e-04,7.42e-01,4.87e-01,1.37e-01,1.54e-01,6.99e-02,6.66e-02,8.14e-02,6.81e-02,4.36e-02,2.49e-02,1.13e-02,4.03e-03,2.13e-03,8.45e-04,4.65e-04,2.27e-04,6.51e-01,4.27e-01,1.16e-01,1.18e-01,4.91e-02,5.04e-02,6.12e-02,4.95e-02,3.05e-02,1.69e-02,7.80e-03,2.70e-03,1.73e-03,7.30e-04,3.81e-04,1.81e-04,5.66e-01,3.20e-01,2.84e-02,5.67e-02,2.47e-02,3.59e-02,4.52e-02,3.51e-02,2.14e-02,1.13e-02,4.65e-03,1.35e-03,1.01e-03,3.42e-04,5.26e-05,-3.64e-05
3.37e-01,2.05e-01,6.33e-02,9.18e-02,5.26e-02,3.26e-02,5.51e-02,3.48e-02,1.51e-02,5.81e-03,2.19e-03,1.00e-03,8.46e-04,4.55e-04,2.78e-04,1.75e-04,3.41e-01,2.05e-01,6.33e-02,8.83e-02,4.92e-02,3.19e-02,5.11e-02,3.31e-02,1.70e-02,7.77e-03,3.02e-03,1.14e-03,8.99e-04,4.46e-04,2.68e-04,1.74e-04,3.38e-01,2.05e-01,6.37e-02,8.39e-02,4.25e-02,3.04e-02,4.53e-02,3.06e-02,1.86e-02,1.06e-02,4.65e-03,1.49e-03,9.09e-04,4.41e-04,2.67e-04,1.73e-04,3.42e-01,2.06e-01,6.38e-02,7.88e-02,3.58e-02,2.79e-02,3.88e-02,2.91e-02,1.95e-02,1.25e-02,6.24e-03,1.90e-03,1.00e-03,4.36e-04,2.59e-04,1.77e-04,3.42e-01,2.06e-01,6.22e-02,7.19e-02,2.95e-02,2.46e-02,3.31e-02,2.67e-02,1.90e-02,1.31e-02,6.76e-03,2.13e-03,1.02e-03,4.25e-04,2.60e-04,1.72e-04,3.38e-01,2.02e-01,5.89e-02,6.30e-02,2.34e-02,2.15e-02,2.79e-02,2.39e-02,1.70e-02,1.13e-02,5.59e-03,1.92e-03,9.58e-04,4.11e-04,2.53e-04,1.53e-04,2.97e-01,1.77e-01,4.95e-02,4.77e-02,1.66e-02,1.70e-02,2.16e-02,1.79e-02,1.21e-02,7.61e-03,3.82e-03,1.28e-03,7.91e-04,3.57e-04,2.08e-04,1.25e-04,2.58e-01,1.29e-01,9.46e-03,2.08e-02,7.03e-03,1.20e-02,1.60e-02,1.29e-02,8.52e-03,5.04e-03,2.26e-03,6.41e-04,4.76e-04,1.74e-04,5.02e-05,1.61e-05
1.29e-01,7.68e-02,2.62e-02,3.48e-02,1.89e-02,1.10e-02,1.88e-02,1.22e-02,5.54e-03,2.31e-03,1.02e-03,5.43e-04,4.54e-04,2.91e-04,1.98e-04,1.41e-04,1.30e-01,7.68e-02,2.62e-02,3.35e-02,1.76e-02,1.08e-02,1.74e-02,1.16e-02,6.20e-03,3.02e-03,1.34e-03,6.03e-04,4.79e-04,2.83e-04,1.92e-04,1.40e-04,1.29e-01,7.67e-02,2.63e-02,3.18e-02,1.52e-02,1.03e-02,1.55e-02,1.07e-02,6.73e-03,4.04e-03,1.96e-03,7.45e-04,4.83e-04,2.78e-04,1.90e-04,1.39e-04,1.31e-01,7.71e-02,2.63e-02,2.99e-02,1.27e-02,9.45e-03,1.33e-02,1.02e-02,7.05e-03,4.70e-03,2.55e-03,9.15e-04,5.27e-04,2.77e-04,1.85e-04,1.39e-04,1.31e-01,7.72e-02,2.56e-02,2.72e-02,1.04e-02,8.37e-03,1.14e-02,9.42e-03,6.87e-03,4.91e-03,2.74e-03,1.01e-03,5.33e-04,2.70e-04,1.85e-04,1.34e-04,1.29e-01,7.59e-02,2.42e-02,2.38e-02,8.27e-03,7.38e-03,9.72e-03,8.48e-03,6.18e-03,4.25e-03,2.29e-03,9.13e-04,5.04e-04,2.61e-04,1.80e-04,1.23e-04,1.14e-01,6.64e-02,2.04e-02,1.79e-02,5.87e-03,5.89e-03,7.58e-03,6.43e-03,4.45e-03,2.92e-03,1.59e-03,6.33e-04,4.18e-04,2.27e-04,1.48e-04,1.01e-04,9.91e-02,4.89e-02,5.59e-03,8.07e-03,2.43e-03,4.19e-03,5.68e-03,4.67e-03,3.16e-03,1.97e-03,9.93e-04,3.73e-04,2.84e-04,1.49e-04,7.99e-05,5.12e-05
5.07e-02,3.29e-02,1.58e-02,1.70e-02,1.00e-02,6.50e-03,8.31e-03,5.48e-03,2.27e-03,9.29e-04,5.17e-04,3.81e-04,3.21e-04,2.41e-04,1.78e-04,1.36e-04,5.13e-02,3.29e-02,1.58e-02,1.65e-02,9.49e-03,6.25e-03,7.75e-03,5.25e-03,2.51e-03,1.14e-03,6.03e-04,4.12e-04,3.40e-04,2.34e-04,1.73e-04,1.35e-04,5.08e-02,3.29e-02,1.58e-02,1.58e-02,8.40e-03,5.77e-03,6.88e-03,4.88e-03,2.73e-03,1.45e-03,7.65e-04,4.55e-04,3.42e-04,2.30e-04,1.72e-04,1.35e-04,5.15e-02,3.32e-02,1.58e-02,1.50e-02,7.24e-03,5.11e-03,5.92e-03,4.61e-03,2.86e-03,1.66e-03,9.26e-04,5.08e-04,3.69e-04,2.30e-04,1.68e-04,1.33e-04,5.16e-02,3.33e-02,1.55e-02,1.38e-02,6.02e-03,4.35e-03,5.06e-03,4.19e-03,2.77e-03,1.74e-03,9.76e-04,5.35e-04,3.73e-04,2.23e-04,1.67e-04,1.28e-04,5.09e-02,3.28e-02,1.48e-02,1.21e-02,4.79e-03,3.68e-03,4.28e-03,3.68e-03,2.46e-03,1.53e-03,8.61e-04,4.95e-04,3.53e-04,2.16e-04,1.62e-04,1.18e-04,4.48e-02,2.89e-02,1.25e-02,9.20e-03,3.35e-03,2.81e-03,3.28e-03,2.73e-03,1.77e-03,1.10e-03,6.40e-04,3.79e-04,2.93e-04,1.87e-04,1.34e-04,9.87e-05,3.94e-02,2.27e-02,7.05e-03,5.26e-03,1.83e-03,2.05e-03,2.47e-03,1.98e-03,1.29e-03,8.07e-04,4.54e-04,2.77e-04,2.23e-04,1.49e-04,9.81e-05,6.94e-05
1.28e-01,6.22e-02,2.25e-02,2.13e-02,1.32e-03,-6.04e-03,4.55e-03,4.11e-03,1.75e-03,6.95e-04,4.08e-04,3.10e-04,3.49e-04,2.08e-04,1.42e-04,1.06e-04,1.30e-01,6.22e-02,2.22e-02,2.02e-02,6.30e-04,-5.13e-03,4.47e-03,3.90e-03,1.95e-03,8.99e-04,4.79e-04,3.40e-04,3.67e-04,2.03e-04,1.38e-04,1.05e-04,1.29e-01,6.21e-02,2.20e-02,1.88e-02,-5.43e-04,-3.56e-03,4.27e-03,3.66e-03,2.16e-03,1.21e-03,6.27e-04,3.65e-04,3.63e-04,2.00e-04,1.37e-04,1.04e-04,1.30e-01,6.24e-02,2.15e-02,1.69e-02,-1.30e-03,-1.99e-03,3.97e-03,3.67e-03,2.39e-03,1.46e-03,7.85e-04,4.05e-04,3.88e-04,1.99e-04,1.33e-04,1.04e-04,1.31e-01,6.23e-02,2.05e-02,1.46e-02,-1.48e-03,-6.85e-04,3.72e-03,3.56e-03,2.46e-03,1.60e-03,8.56e-04,4.26e-04,3.88e-04,1.93e-04,1.33e-04,1.01e-04,1.29e-01,6.10e-02,1.89e-02,1.21e-02,-1.28e-03,3.09e-04,3.46e-03,3.38e-03,2.34e-03,1.47e-03,7.71e-04,3.96e-04,3.70e-04,1.87e-04,1.29e-04,9.19e-05,1.13e-01,5.32e-02,1.53e-02,8.64e-03,-7.00e-04,9.47e-04,2.97e-03,2.71e-03,1.78e-03,1.10e-03,5.80e-04,3.11e-04,3.13e-04,1.62e-04,1.06e-04,7.59e-05,9.90e-02,3.74e-02,1.51e-03,9.01e-04,-2.16e-03,4.94e-04,2.16e-03,1.92e-03,1.24e-03,7.50e-04,3.50e-04,1.70e-04,2.04e-04,9.50e-05,4.72e-05,3.27e-05
-1.53e-03,5.40e-03,6.77e-03,7.28e-03,7.04e-03,6.53e-03,4.29e-03,2.19e-03,8.39e-04,4.02e-04,2.81e-04,2.28e-04,1.99e-04,1.79e-04,1.38e-04,1.07e-04,-1.56e-03,5.46e-03,6.82e-03,7.21e-03,6.86e-03,6.09e-03,3.95e-03,2.10e-03,9.13e-04,4.46e-04,2.83e-04,2.34e-04,2.03e-04,1.73e-04,1.34e-04,1.06e-04,-1.56e-03,5.51e-03,6.91e-03,7.10e-03,6.46e-03,5.30e-03,3.41e-03,1.95e-03,9.83e-04,5.18e-04,3.10e-04,2.38e-04,1.98e-04,1.69e-04,1.33e-04,1.06e-04,-1.54e-03,5.62e-03,7.04e-03,7.00e-03,5.86e-03,4.35e-03,2.83e-03,1.79e-03,1.00e-03,5.62e-04,3.40e-04,2.45e-04,2.03e-04,1.69e-04,1.30e-04,1.04e-04,-1.55e-03,5.76e-03,7.14e-03,6.71e-03,5.02e-03,3.39e-03,2.30e-03,1.58e-03,9.46e-04,5.68e-04,3.44e-04,2.47e-04,1.99e-04,1.64e-04,1.29e-04,1.00e-04,-1.49e-03,5.83e-03,7.08e-03,6.16e-03,4.04e-03,2.57e-03,1.83e-03,1.32e-03,8.15e-04,5.05e-04,3.23e-04,2.38e-04,1.96e-04,1.60e-04,1.25e-04,9.31e-05,-1.33e-03,5.29e-03,6.19e-03,4.81e-03,2.75e-03,1.71e-03,1.29e-03,9.32e-04,5.86e-04,3.80e-04,2.61e-04,2.04e-04,1.70e-04,1.39e-04,1.04e-04,7.82e-05,-8.92e-04,5.73e-03,6.30e-03,4.15e-03,2.07e-03,1.30e-03,9.90e-04,7.04e-04,4.63e-04,3.17e-04,2.29e-04,1.86e-04,1.53e-04,1.25e-04,9.00e-05,6.45e-05
-2.52e-02,-6.55e-03,1.91e-03,2.50e-03,5.88e-03,6.75e-03,2.88e-03,1.20e-03,4.62e-04,2.66e-04,2.04e-04,1.72e-04,1.37e-04,1.39e-04,1.16e-04,9.07e-05,-2.55e-02,-6.50e-03,1.99e-03,2.63e-03,5.86e-03,6.21e-03,2.60e-03,1.17e-03,4.92e-04,2.68e-04,1.92e-04,1.73e-04,1.38e-04,1.34e-04,1.13e-04,8.97e-05,-2.53e-02,-6.44e-03,2.13e-03,2.81e-03,5.73e-03,5.23e-03,2.17e-03,1.07e-03,5.15e-04,2.77e-04,1.90e-04,1.73e-04,1.33e-04,1.31e-04,1.12e-04,8.99e-05,-2.56e-02,-6.39e-03,2.35e-03,3.06e-03,5.35e-03,4.13e-03,1.74e-03,9.36e-04,4.91e-04,2.70e-04,1.87e-04,1.72e-04,1.35e-04,1.32e-04,1.10e-04,8.80e-05,-2.56e-02,-6.25e-03,2.62e-03,3.23e-03,4.66e-03,3.06e-03,1.33e-03,7.64e-04,4.25e-04,2.49e-04,1.78e-04,1.70e-04,1.32e-04,1.28e-04,1.09e-04,8.45e-05,-2.52e-02,-5.95e-03,2.88e-03,3.23e-03,3.77e-03,2.18e-03,9.73e-04,5.74e-04,3.27e-04,2.14e-04,1.75e-04,1.66e-04,1.31e-04,1.24e-04,1.05e-04,7.88e-05,-2.22e-02,-5.02e-03,2.74e-03,2.68e-03,2.55e-03,1.33e-03,5.98e-04,3.48e-04,2.23e-04,1.67e-04,1.50e-04,1.48e-04,1.15e-04,1.08e-04,8.80e-05,6.65e-05,-1.91e-02,-1.68e-03,5.40e-03,3.54e-03,2.23e-03,1.06e-03,4.88e-04,2.91e-04,2.09e-04,1.73e-04,1.62e-04,1.56e-04,1.17e-04,1.07e-04,8.41e-05,6.02e-05
-2.44e-02,-7.27e-03,1.33e-03,1.64e-03,4.81e-03,5.30e-03,1.74e-03,5.86e-04,2.50e-04,1.85e-04,1.53e-04,1.35e-04,1.04e-04,1.10e-04,9.19e-05,7.52e-05,-2.47e-02,-7.23e-03,1.41e-03,1.78e-03,4.81e-03,4.86e-03,1.55e-03,5.78e-04,2.59e-04,1.74e-04,1.40e-04,1.35e-04,1.05e-04,1.06e-04,8.97e-05,7.45e-05,-2.45e-02,-7.17e-03,1.53e-03,1.96e-03,4.74e-03,4.06e-03,1.27e-03,5.31e-04,2.62e-04,1.63e-04,1.30e-04,1.33e-04,1.01e-04,1.03e-04,8.88e-05,7.46e-05,-2.48e-02,-7.14e-03,1.73e-03,2.22e-03,4.45e-03,3.17e-03,9.89e-04,4.38e-04,2.32e-04,1.43e-04,1.21e-04,1.31e-04,1.02e-04,1.04e-04,8.69e-05,7.30e-05,-2.48e-02,-7.02e-03,1.99e-03,2.42e-03,3.89e-03,2.32e-03,7.24e-04,3.29e-04,1.81e-04,1.22e-04,1.10e-04,1.28e-04,9.87e-05,1.01e-04,8.62e-05,7.02e-05,-2.44e-02,-6.73e-03,2.24e-03,2.48e-03,3.16e-03,1.62e-03,4.97e-04,2.13e-04,1.20e-04,1.04e-04,1.12e-04,1.26e-04,9.89e-05,9.82e-05,8.36e-05,6.56e-05,-2.15e-02,-5.73e-03,2.17e-03,2.09e-03,2.13e-03,9.56e-04,2.65e-04,9.86e-05,7.84e-05,8.71e-05,1.02e-04,1.14e-04,8.69e-05,8.55e-05,6.98e-05,5.54e-05,-1.86e-02,-2.53e-03,4.71e-03,2.98e-03,1.91e-03,7.78e-04,2.36e-04,1.07e-04,9.81e-05,1.08e-04,1.20e-04,1.25e-04,9.18e-05,8.61e-05,6.83e-05,5.09e-05
1.82e+02,7.71e+01,2.33e+01,1.80e+01,-8.33e+00,-1.73e+01,-1.60e+00,1.07e+00,6.43e-01,1.81e-01,6.07e-02,2.97e-02,1.17e-01,-3.14e-03,-2.47e-02,-2.48e-02,1.84e+02,7.71e+01,2.30e+01,1.68e+01,-8.94e+00,-1.55e+01,-1.14e+00,9.67e-01,7.39e-01,3.38e-01,1.29e-01,5.08e-02,1.29e-01,-1.56e-03,-2.53e-02,-2.45e-02,1.82e+02,7.68e+01,2.24e+01,1.50e+01,-9.81e+00,-1.24e+01,-5.08e-01,9.61e-01,8.72e-01,5.69e-01,2.49e-01,6.96e-02,1.29e-01,1.24e-04,-2.45e-02,-2.48e-02,1.84e+02,7.71e+01,2.16e+01,1.28e+01,-9.91e+00,-9.05e+00,5.15e-02,1.23e+00,1.10e+00,7.90e-01,3.79e-01,1.00e-01,1.44e-01,-1.58e-03,-2.47e-02,-2.25e-02,1.85e+02,7.68e+01,2.02e+01,1.02e+01,-8.98e+00,-6.04e+00,6.15e-01,1.49e+00,1.29e+00,9.47e-01,4.54e-01,1.20e-01,1.47e-01,-1.37e-03,-2.37e-02,-2.12e-02,1.82e+02,7.50e+01,1.80e+01,7.59e+00,-7.37e+00,-3.63e+00,1.07e+00,1.72e+00,1.39e+00,9.12e-01,3.98e-01,1.03e-01,1.35e-01,-2.02e-03,-2.25e-02,-2.12e-02,1.60e+02,6.52e+01,1.41e+01,4.85e+00,-4.84e+00,-1.57e+00,1.37e+00,1.61e+00,1.12e+00,6.84e-01,2.79e-01,6.21e-02,1.12e-01,-1.79e-03,-1.98e-02,-1.92e-02,1.41e+02,4.48e+01,-3.10e+00,-3.83e+00,-5.63e+00,-1.47e+00,9.02e-01,1.08e+00,7.09e-01,3.84e-01,6.49e-02,-7.38e-02,1.16e-02,-6.30e-02,-7.08e-02,-5.17e-02
7.66e+01,3.84e+01,1.33e+01,1.05e+01,-1.27e+00,-5.70e+00,4.06e-01,9.53e-01,4.32e-01,1.25e-01,4.40e-02,2.36e-02,5.71e-02,5.04e-03,-6.09e-03,-7.31e-03,7.75e+01,3.84e+01,1.32e+01,9.92e+00,-1.60e+00,-5.05e+00,5.17e-01,8.86e-01,4.91e-01,2.05e-01,7.67e-02,3.29e-02,6.21e-02,5.51e-03,-6.44e-03,-7.17e-03,7.68e+01,3.83e+01,1.30e+01,9.12e+00,-2.12e+00,-3.92e+00,6.48e-01,8.45e-01,5.64e-01,3.23e-01,1.35e-01,4.22e-02,6.18e-02,6.08e-03,-6.15e-03,-7.30e-03,7.78e+01,3.85e+01,1.27e+01,8.10e+00,-2.37e+00,-2.73e+00,7.35e-01,9.27e-01,6.68e-01,4.29e-01,1.99e-01,5.69e-02,6.87e-02,5.34e-03,-6.34e-03,-6.37e-03,7.79e+01,3.84e+01,1.20e+01,6.86e+00,-2.25e+00,-1.70e+00,8.35e-01,9.85e-01,7.40e-01,4.98e-01,2.33e-01,6.58e-02,6.96e-02,5.26e-03,-5.94e-03,-5.92e-03,7.69e+01,3.76e+01,1.10e+01,5.52e+00,-1.88e+00,-8.80e-01,9.03e-01,1.03e+00,7.53e-01,4.69e-01,2.03e-01,5.75e-02,6.44e-02,4.82e-03,-5.60e-03,-6.22e-03,6.76e+01,3.28e+01,8.90e+00,3.84e+00,-1.22e+00,-2.24e-01,8.93e-01,8.86e-01,5.88e-01,3.45e-01,1.42e-01,3.71e-02,5.37e-02,4.18e-03,-5.11e-03,-5.81e-03,5.93e+01,2.38e+01,1.31e+00,-2.02e-01,-1.79e+00,-3.04e-01,6.15e-01,6.05e-01,3.83e-01,2.03e-01,4.53e-02,-2.22e-02,1.06e-02,-2.22e-02,-2.72e-02,-2.00e-02
2.24e+01,1.29e+01,7.43e+00,5.54e+00,1.20e+00,-7.41e-01,4.29e-01,3.21e-01,1.31e-01,4.29e-02,1.86e-02,1.34e-02,2.07e-02,7.01e-03,2.31e-03,1.48e-03,2.26e+01,1.30e+01,7.40e+00,5.34e+00,1.06e+00,-6.15e-01,4.30e-01,2.99e-01,1.48e-01,6.37e-02,2.63e-02,1.58e-02,2.20e-02,6.91e-03,2.13e-03,1.53e-03,2.24e+01,1.30e+01,7.34e+00,5.05e+00,8.07e-01,-4.00e-01,4.18e-01,2.82e-01,1.68e-01,9.52e-02,4.13e-02,1.79e-02,2.15e-02,6.91e-03,2.16e-03,1.48e-03,2.27e+01,1.31e+01,7.27e+00,4.67e+00,5.91e-01,-1.96e-01,3.91e-01,2.98e-01,1.96e-01,1.24e-01,5.77e-02,2.13e-02,2.32e-02,6.71e-03,2.00e-03,1.66e-03,2.28e+01,1.31e+01,7.09e+00,4.17e+00,4.31e-01,-4.21e-02,3.72e-01,3.05e-01,2.14e-01,1.42e-01,6.63e-02,2.32e-02,2.31e-02,6.54e-03,2.08e-03,1.67e-03,2.24e+01,1.29e+01,6.70e+00,3.56e+00,3.13e-01,6.59e-02,3.50e-01,3.06e-01,2.15e-01,1.33e-01,5.87e-02,2.11e-02,2.19e-02,6.28e-03,2.04e-03,1.33e-03,1.98e+01,1.13e+01,5.58e+00,2.62e+00,2.18e-01,1.30e-01,3.08e-01,2.57e-01,1.67e-01,9.91e-02,4.23e-02,1.56e-02,1.86e-02,5.50e-03,1.59e-03,9.71e-04,1.74e+01,8.86e+00,3.23e+00,1.20e+00,-9.58e-02,5.10e-02,2.13e-01,1.77e-01,1.11e-01,6.10e-02,1.69e-02,-1.35e-04,7.07e-03,-1.87e-03,-4.61e-03,-3.21e-03
1.50e+01,9.11e+00,5.05e+00,4.66e+00,1.67e+00,1.22e-01,7.68e-01,4.61e-01,1.79e-01,5.98e-02,2.30e-02,1.38e-02,1.78e-02,7.24e-03,2.98e-03,1.93e-03,1.52e+01,9.12e+00,5.05e+00,4.52e+00,1.55e+00,1.71e-01,7.32e-01,4.35e-01,2.02e-01,8.39e-02,3.18e-02,1.58e-02,1.88e-02,7.10e-03,2.81e-03,1.96e-03,1.50e+01,9.12e+00,5.05e+00,4.30e+00,1.33e+00,2.50e-01,6.66e-01,4.04e-01,2.25e-01,1.20e-01,4.95e-02,1.87e-02,1.84e-02,7.06e-03,2.82e-03,1.92e-03,1.52e+01,9.19e+00,5.04e+00,4.03e+00,1.10e+00,3.06e-01,5.85e-01,4.01e-01,2.48e-01,1.49e-01,6.80e-02,2.27e-02,1.98e-02,6.90e-03,2.67e-03,2.05e-03,1.53e+01,9.21e+00,4.96e+00,3.66e+00,8.91e-01,3.23e-01,5.14e-01,3.84e-01,2.55e-01,1.63e-01,7.61e-02,2.49e-02,1.97e-02,6.72e-03,2.72e-03,2.04e-03,1.51e+01,9.08e+00,4.74e+00,3.18e+00,6.93e-01,3.21e-01,4.49e-01,3.60e-01,2.42e-01,1.47e-01,6.55e-02,2.27e-02,1.88e-02,6.47e-03,2.65e-03,1.70e-03,1.32e+01,7.98e+00,4.00e+00,2.38e+00,4.77e-01,2.81e-01,3.61e-01,2.84e-01,1.80e-01,1.05e-01,4.62e-02,1.63e-02,1.60e-02,5.67e-03,2.12e-03,1.31e-03,1.16e+01,6.20e+00,2.33e+00,1.25e+00,1.58e-01,1.73e-01,2.58e-01,1.98e-01,1.23e-01,6.68e-02,2.24e-02,3.48e-03,7.26e-03,1.06e-04,-2.55e-03,-1.85e-03
-9.76e+00,-2.15e+00,7.00e-01,1.22e+00,2.62e+00,2.58e+00,1.04e+00,3.72e-01,1.11e-01,3.86e-02,1.50e-02,9.10e-03,-6.29e-05,6.77e-03,5.80e-03,4.75e-03,-9.88e+00,-2.14e+00,7.42e-01,1.26e+00,2.60e+00,2.37e+00,9.34e-01,3.60e-01,1.23e-01,4.25e-02,1.52e-02,8.40e-03,-5.43e-04,6.46e-03,5.73e-03,4.74e-03,-9.81e+00,-2.12e+00,8.07e-01,1.33e+00,2.52e+00,2.00e+00,7.74e-01,3.26e-01,1.31e-01,4.85e-02,1.70e-02,9.05e-03,-6.48e-04,6.22e-03,5.64e-03,4.75e-03,-9.91e+00,-2.10e+00,9.07e-01,1.43e+00,2.34e+00,1.58e+00,6.10e-01,2.78e-01,1.22e-01,4.78e-02,1.82e-02,9.21e-03,-1.24e-03,6.30e-03,5.54e-03,4.56e-03,-9.94e+00,-2.05e+00,1.03e+00,1.50e+00,2.02e+00,1.17e+00,4.56e-01,2.19e-01,9.93e-02,3.99e-02,1.60e-02,8.98e-03,-1.45e-03,6.12e-03,5.45e-03,4.40e-03,-9.78e+00,-1.95e+00,1.14e+00,1.49e+00,1.63e+00,8.28e-01,3.22e-01,1.52e-01,6.62e-02,2.68e-02,1.24e-02,8.95e-03,-9.52e-04,5.99e-03,5.24e-03,4.11e-03,-8.63e+00,-1.63e+00,1.09e+00,1.23e+00,1.09e+00,4.98e-01,1.87e-01,8.05e-02,3.44e-02,1.34e-02,8.76e-03,7.54e-03,-6.00e-04,5.22e-03,4.43e-03,3.53e-03,-7.48e+00,-4.95e-01,2.00e+00,1.47e+00,9.08e-01,3.81e-01,1.46e-01,6.25e-02,3.20e-02,1.61e-02,1.46e-02,1.38e-02,4.91e-03,8.54e-03,7.18e-03,5.15e-03
-1.23e+01,-3.95e+00,-4.96e-01,7.54e-02,2.01e+00,2.57e+00,1.02e+00,3.55e-01,9.43e-02,2.99e-02,1.16e-02,6.89e-03,-2.93e-03,5.57e-03,5.27e-03,4.08e-03,-1.25e+01,-3.94e+00,-4.59e-01,1.45e-01,2.02e+00,2.35e+00,9.14e-01,3.43e-01,1.05e-01,3.04e-02,1.03e-02,5.77e-03,-3.56e-03,5.30e-03,5.23e-03,4.06e-03,-1.24e+01,-3.92e+00,-4.00e-01,2.50e-01,2.00e+00,1.97e+00,7.49e-01,3.09e-01,1.10e-01,3.15e-02,9.18e-03,5.94e-03,-3.61e-03,5.05e-03,5.15e-03,4.08e-03,-1.25e+01,-3.92e+00,-3.10e-01,3.96e-01,1.89e+00,1.54e+00,5.81e-01,2.58e-01,9.84e-02,2.66e-02,7.23e-03,5.37e-03,-4.41e-03,5.18e-03,5.07e-03,3.89e-03,-1.26e+01,-3.87e+00,-1.85e-01,5.34e-01,1.65e+00,1.12e+00,4.24e-01,1.94e-01,7.29e-02,1.64e-02,3.62e-03,4.73e-03,-4.59e-03,5.02e-03,4.97e-03,3.73e-03,-1.24e+01,-3.74e+00,-3.72e-02,6.25e-01,1.34e+00,7.77e-01,2.88e-01,1.24e-01,3.89e-02,5.22e-03,1.71e-03,5.07e-03,-3.93e-03,4.93e-03,4.78e-03,3.52e-03,-1.09e+01,-3.21e+00,8.91e-02,5.73e-01,8.95e-01,4.51e-01,1.53e-01,5.32e-02,1.27e-02,-2.34e-03,1.27e-03,4.79e-03,-3.14e-03,4.28e-03,4.06e-03,3.04e-03,-9.48e+00,-1.76e+00,1.31e+00,1.05e+00,8.03e-01,3.51e-01,1.21e-01,4.29e-02,1.71e-02,6.13e-03,1.10e-02,1.32e-02,3.83e-03,8.53e-03,7.60e-03,5.25e-03
-5.03e-01,6.42e-01,3.96e-01,6.83e-01,8.50e-01,9.10e-01,7.56e-01,3.81e-01,1.22e-01,3.50e-02,1.22e-02,6.53e-03,4.08e-03,3.49e-03,2.22e-03,1.26e-03,-5.07e-01,6.44e-01,4.04e-01,6.74e-01,8.27e-01,8.52e-01,6.96e-01,3.64e-01,1.37e-01,4.53e-02,1.55e-02,6.88e-03,4.27e-03,3.41e-03,2.17e-03,1.27e-03,-5.08e-01,6.48e-01,4.18e-01,6.66e-01,7.74e-01,7.49e-01,5.99e-01,3.34e-01,1.50e-01,6.08e-02,2.18e-02,8.17e-03,4.26e-03,3.33e-03,2.16e-03,1.27e-03,-5.06e-01,6.60e-01,4.36e-01,6.61e-01,7.00e-01,6.21e-01,4.94e-01,3.07e-01,1.55e-01,7.06e-02,2.82e-02,9.59e-03,4.58e-03,3.33e-03,2.10e-03,1.26e-03,-5.11e-01,6.72e-01,4.51e-01,6.41e-01,5.99e-01,4.88e-01,3.98e-01,2.68e-01,1.46e-01,7.19e-02,2.98e-02,1.03e-02,4.63e-03,3.23e-03,2.08e-03,1.24e-03,-4.94e-01,6.77e-01,4.57e-01,5.95e-01,4.82e-01,3.72e-01,3.12e-01,2.21e-01,1.23e-01,6.04e-02,2.49e-02,9.50e-03,4.43e-03,3.14e-03,2.02e-03,1.10e-03,-4.43e-01,6.10e-01,4.09e-01,4.71e-01,3.29e-01,2.49e-01,2.16e-01,1.51e-01,8.25e-02,3.99e-02,1.73e-02,6.90e-03,3.73e-03,2.72e-03,1.67e-03,9.07e-04,-3.89e-01,6.05e-01,4.04e-01,3.90e-01,2.39e-01,1.81e-01,1.59e-01,1.07e-01,5.96e-02,2.84e-02,1.23e-02,5.56e-03,3.34e-03,2.52e-03,1.52e-03,7.92e-04
9.58e-01,8.44e-01,2.77e-01,4.32e-01,3.76e-01,3.62e-01,4.11e-01,2.43e-01,8.21e-02,2.29e-02,8.01e-03,4.34e-03,3.34e-03,1.97e-03,1.11e-03,5.28e-04,9.72e-01,8.45e-01,2.79e-01,4.19e-01,3.60e-01,3.43e-01,3.82e-01,2.33e-01,9.25e-02,3.06e-02,1.07e-02,4.88e-03,3.66e-03,1.95e-03,1.07e-03,5.31e-04,9.61e-01,8.45e-01,2.82e-01,4.04e-01,3.26e-01,3.09e-01,3.34e-01,2.14e-01,1.02e-01,4.19e-02,1.55e-02,5.93e-03,3.76e-03,1.93e-03,1.07e-03,5.30e-04,9.76e-01,8.52e-01,2.86e-01,3.88e-01,2.86e-01,2.65e-01,2.81e-01,2.00e-01,1.07e-01,4.96e-02,2.04e-02,7.18e-03,4.22e-03,1.92e-03,1.04e-03,5.46e-04,9.76e-01,8.55e-01,2.83e-01,3.62e-01,2.41e-01,2.17e-01,2.33e-01,1.77e-01,1.02e-01,5.16e-02,2.20e-02,7.85e-03,4.35e-03,1.86e-03,1.03e-03,5.42e-04,9.67e-01,8.44e-01,2.73e-01,3.25e-01,1.93e-01,1.75e-01,1.89e-01,1.50e-01,8.79e-02,4.42e-02,1.86e-02,7.12e-03,4.01e-03,1.80e-03,1.01e-03,4.62e-04,8.48e-01,7.43e-01,2.33e-01,2.51e-01,1.33e-01,1.26e-01,1.37e-01,1.06e-01,6.04e-02,2.99e-02,1.29e-02,4.93e-03,3.26e-03,1.55e-03,8.29e-04,3.70e-04,7.37e-01,5.91e-01,1.10e-01,1.51e-01,8.17e-02,9.03e-02,1.01e-01,7.47e-02,4.26e-02,2.05e-02,8.13e-03,2.89e-03,2.11e-03,9.75e-04,3.45e-04,5.59e-05
8.69e-01,5.65e-01,1.67e-01,2.46e-01,1.59e-01,1.22e-01,1.83e-01,1.16e-01,4.34e-02,1.38e-02,4.85e-03,2.37e-03,1.98e-03,9.95e-04,5.35e-04,2.61e-04,8.80e-01,5.65e-01,1.67e-01,2.37e-01,1.50e-01,1.18e-01,1.70e-01,1.10e-01,4.90e-02,1.86e-02,6.73e-03,2.73e-03,2.16e-03,9.83e-04,5.15e-04,2.62e-04,8.72e-01,5.64e-01,1.68e-01,2.25e-01,1.31e-01,1.10e-01,1.50e-01,1.02e-01,5.39e-02,2.56e-02,1.02e-02,3.48e-03,2.22e-03,9.79e-04,5.15e-04,2.61e-04,8.84e-01,5.68e-01,1.68e-01,2.12e-01,1.12e-01,9.83e-02,1.28e-01,9.61e-02,5.68e-02,3.04e-02,1.37e-02,4.38e-03,2.49e-03,9.66e-04,4.99e-04,2.74e-04,8.85e-01,5.68e-01,1.64e-01,1.94e-01,9.24e-02,8.44e-02,1.08e-01,8.68e-02,5.49e-02,3.19e-02,1.49e-02,4.88e-03,2.57e-03,9.42e-04,5.00e-04,2.71e-04,8.74e-01,5.59e-01,1.55e-01,1.71e-01,7.36e-02,7.17e-02,8.99e-02,7.54e-02,4.82e-02,2.75e-02,1.24e-02,4.39e-03,2.37e-03,9.10e-04,4.88e-04,2.30e-04,7.68e-01,4.90e-01,1.30e-01,1.30e-01,5.19e-02,5.48e-02,6.77e-02,5.50e-02,3.37e-02,1.86e-02,8.55e-03,2.93e-03,1.93e-03,7.86e-04,3.98e-04,1.82e-04,6.68e-01,3.65e-01,2.82e-02,6.00e-02,2.49e-02,3.88e-02,5.00e-02,3.89e-02,2.36e-02,1.24e-02,5.05e-03,1.42e-03,1.10e-03,3.39e-04,2.13e-05,-6.67e-05
5.68e-01,3.23e-01,9.52e-02,1.33e-01,6.30e-02,3.06e-02,7.32e-02,4.77e-02,2.08e-02,7.84e-03,2.87e-03,1.26e-03,1.13e-03,5.26e-04,2.88e-04,1.63e-04,5.74e-01,3.23e-01,9.50e-02,1.27e-01,5.80e-02,3.10e-02,6.82e-02,4.53e-02,2.34e-02,1.06e-02,4.04e-03,1.45e-03,1.21e-03,5.18e-04,2.77e-04,1.63e-04,5.69e-01,3.23e-01,9.52e-02,1.20e-01,4.85e-02,3.15e-02,6.08e-02,4.19e-02,2.56e-02,1.46e-02,6.33e-03,1.93e-03,1.22e-03,5.14e-04,2.76e-04,1.62e-04,5.77e-01,3.24e-01,9.47e-02,1.12e-01,3.96e-02,3.06e-02,5.23e-02,4.01e-02,2.70e-02,1.73e-02,8.57e-03,2.51e-03,1.35e-03,5.07e-04,2.67e-04,1.69e-04,5.77e-01,3.24e-01,9.16e-02,1.01e-01,3.21e-02,2.84e-02,4.51e-02,3.71e-02,2.65e-02,1.82e-02,9.32e-03,2.83e-03,1.38e-03,4.93e-04,2.70e-04,1.66e-04,5.70e-01,3.18e-01,8.58e-02,8.72e-02,2.53e-02,2.61e-02,3.84e-02,3.34e-02,2.39e-02,1.57e-02,7.71e-03,2.54e-03,1.29e-03,4.76e-04,2.63e-04,1.44e-04,5.01e-01,2.78e-01,7.14e-02,6.54e-02,1.83e-02,2.16e-02,3.00e-02,2.53e-02,1.70e-02,1.07e-02,5.25e-03,1.67e-03,1.06e-03,4.15e-04,2.14e-04,1.14e-04,4.35e-01,1.98e-01,5.21e-03,2.33e-02,4.92e-03,1.50e-02,2.22e-02,1.82e-02,1.19e-02,6.98e-03,3.01e-03,7.19e-04,5.77e-04,1.29e-04,-2.82e-05,-4.88e-05
2.48e-01,1.36e-01,4.14e-02,5.49e-02,2.29e-02,8.00e-03,2.62e-02,1.77e-02,8.37e-03,3.49e-03,1.43e-03,6.73e-04,5.91e-04,3.18e-04,1.97e-04,1.31e-04,2.51e-01,1.36e-01,4.13e-02,5.26e-02,2.09e-02,8.47e-03,2.44e-02,1.68e-02,9.39e-03,4.65e-03,1.96e-03,7.65e-04,6.27e-04,3.10e-04,1.90e-04,1.30e-04,2.49e-01,1.35e-01,4.13e-02,4.95e-02,1.70e-02,9.18e-03,2.18e-02,1.55e-02,1.02e-02,6.33e-03,2.99e-03,9.93e-04,6.32e-04,3.07e-04,1.89e-04,1.30e-04,2.52e-01,1.36e-01,4.10e-02,4.59e-02,1.35e-02,9.46e-03,1.90e-02,1.50e-02,1.08e-02,7.44e-03,3.99e-03,1.27e-03,6.95e-04,3.04e-04,1.83e-04,1.32e-04,2.52e-01,1.36e-01,3.95e-02,4.12e-02,1.08e-02,9.26e-03,1.66e-02,1.40e-02,1.06e-02,7.81e-03,4.31e-03,1.42e-03,7.05e-04,2.96e-04,1.84e-04,1.28e-04,2.49e-01,1.33e-01,3.69e-02,3.54e-02,8.44e-03,8.92e-03,1.43e-02,1.28e-02,9.64e-03,6.78e-03,3.57e-03,1.28e-03,6.64e-04,2.86e-04,1.79e-04,1.15e-04,2.19e-01,1.17e-01,3.06e-02,2.64e-02,6.18e-03,7.74e-03,1.14e-02,9.91e-03,6.97e-03,4.62e-03,2.45e-03,8.51e-04,5.50e-04,2.49e-04,1.47e-04,9.37e-05,1.91e-01,8.27e-02,2.25e-03,8.72e-03,9.10e-04,5.33e-03,8.52e-03,7.17e-03,4.90e-03,3.04e-03,1.44e-03,4.16e-04,3.28e-04,1.18e-04,3.44e-05,1.53e-05
6.94e-02,4.22e-02,1.79e-02,2.03e-02,1.11e-02,6.48e-03,9.84e-03,6.69e-03,2.88e-03,1.18e-03,6.10e-04,4.16e-04,3.43e-04,2.45e-04,1.78e-04,1.34e-04,7.02e-02,4.22e-02,1.78e-02,1.96e-02,1.04e-02,6.30e-03,9.18e-03,6.40e-03,3.20e-03,1.49e-03,7.45e-04,4.55e-04,3.65e-04,2.38e-04,1.73e-04,1.33e-04,6.96e-02,4.22e-02,1.79e-02,1.87e-02,9.05e-03,5.94e-03,8.17e-03,5.93e-03,3.48e-03,1.93e-03,9.93e-04,5.24e-04,3.70e-04,2.34e-04,1.71e-04,1.33e-04,7.05e-02,4.25e-02,1.78e-02,1.76e-02,7.68e-03,5.38e-03,7.06e-03,5.63e-03,3.65e-03,2.22e-03,1.24e-03,6.04e-04,4.04e-04,2.34e-04,1.67e-04,1.31e-04,7.06e-02,4.26e-02,1.75e-02,1.61e-02,6.33e-03,4.70e-03,6.09e-03,5.16e-03,3.54e-03,2.32e-03,1.31e-03,6.45e-04,4.11e-04,2.27e-04,1.66e-04,1.27e-04,6.97e-02,4.19e-02,1.66e-02,1.41e-02,5.03e-03,4.10e-03,5.19e-03,4.57e-03,3.16e-03,2.04e-03,1.13e-03,5.92e-04,3.86e-04,2.20e-04,1.61e-04,1.17e-04,6.13e-02,3.68e-02,1.40e-02,1.06e-02,3.55e-03,3.23e-03,4.03e-03,3.42e-03,2.28e-03,1.45e-03,8.22e-04,4.35e-04,3.18e-04,1.91e-04,1.34e-04,9.71e-05,5.37e-02,2.81e-02,6.38e-03,5.45e-03,1.70e-03,2.33e-03,3.04e-03,2.48e-03,1.64e-03,1.02e-03,5.53e-04,2.96e-04,2.32e-04,1.44e-04,9.08e-05,6.35e-05
1.28e-01,6.19e-02,2.20e-02,2.09e-02,1.20e-03,-6.07e-03,4.52e-03,4.21e-03,1.80e-03,7.01e-04,4.06e-04,3.09e-04,3.43e-04,2.03e-04,1.38e-04,1.02e-04,1.30e-01,6.19e-02,2.18e-02,1.98e-02,5.19e-04,-5.16e-03,4.45e-03,4.00e-03,2.00e-03,9.09e-04,4.83e-04,3.42e-04,3.63e-04,1.98e-04,1.33e-04,1.01e-04,1.29e-01,6.18e-02,2.15e-02,1.84e-02,-6.48e-04,-3.61e-03,4.26e-03,3.76e-03,2.22e-03,1.22e-03,6.32e-04,3.70e-04,3.61e-04,1.95e-04,1.33e-04,1.01e-04,1.30e-01,6.20e-02,2.10e-02,1.66e-02,-1.39e-03,-2.03e-03,3.96e-03,3.75e-03,2.44e-03,1.48e-03,7.93e-04,4.13e-04,3.90e-04,1.94e-04,1.29e-04,1.01e-04,1.30e-01,6.19e-02,2.00e-02,1.43e-02,-1.56e-03,-7.19e-04,3.73e-03,3.63e-03,2.51e-03,1.62e-03,8.64e-04,4.36e-04,3.91e-04,1.88e-04,1.29e-04,9.73e-05,1.29e-01,6.07e-02,1.84e-02,1.18e-02,-1.35e-03,2.88e-04,3.47e-03,3.44e-03,2.38e-03,1.48e-03,7.78e-04,4.03e-04,3.71e-04,1.82e-04,1.25e-04,8.89e-05,1.13e-01,5.29e-02,1.49e-02,8.42e-03,-7.41e-04,9.38e-04,2.98e-03,2.74e-03,1.80e-03,1.10e-03,5.83e-04,3.13e-04,3.11e-04,1.58e-04,1.03e-04,7.34e-05,9.88e-02,3.71e-02,1.20e-03,7.62e-04,-2.18e-03,4.95e-04,2.17e-03,1.94e-03,1.25e-03,7.55e-04,3.50e-04,1.69e-04,2.00e-04,9.17e-05,4.47e-05,3.07e-05
1.45e-04,5.98e-03,6.78e-03,7.27e-03,6.80e-03,6.21e-03,4.18e-03,2.17e-03,8.34e-04,3.96e-04,2.75e-04,2.23e-04,1.95e-04,1.75e-04,1.34e-04,1.04e-04,1.41e-04,6.04e-03,6.83e-03,7.19e-03,6.63e-03,5.80e-03,3.85e-03,2.08e-03,9.09e-04,4.41e-04,2.78e-04,2.30e-04,2.00e-04,1.69e-04,1.31e-04,1.03e-04,1.24e-04,6.08e-03,6.91e-03,7.06e-03,6.22e-03,5.05e-03,3.33e-03,1.93e-03,9.79e-04,5.14e-04,3.07e-04,2.34e-04,1.95e-04,1.64e-04,1.29e-04,1.03e-04,1.62e-04,6.19e-03,7.04e-03,6.94e-03,5.63e-03,4.16e-03,2.77e-03,1.78e-03,1.00e-03,5.60e-04,3.37e-04,2.42e-04,2.01e-04,1.65e-04,1.26e-04,1.02e-04,1.55e-04,6.32e-03,7.12e-03,6.63e-03,4.82e-03,3.25e-03,2.26e-03,1.57e-03,9.46e-04,5.68e-04,3.42e-04,2.43e-04,1.97e-04,1.60e-04,1.26e-04,9.76e-05,1.96e-04,6.38e-03,7.05e-03,6.08e-03,3.88e-03,2.48e-03,1.81e-03,1.32e-03,8.17e-04,5.05e-04,3.21e-04,2.34e-04,1.93e-04,1.55e-04,1.22e-04,9.06e-05,1.58e-04,5.76e-03,6.15e-03,4.74e-03,2.64e-03,1.66e-03,1.28e-03,9.34e-04,5.89e-04,3.80e-04,2.59e-04,2.00e-04,1.67e-04,1.35e-04,1.01e-04,7.60e-05,3.95e-04,5.99e-03,6.08e-03,4.01e-03,1.97e-03,1.26e-03,9.82e-04,7.04e-04,4.63e-04,3.15e-04,2.25e-04,1.81e-04,1.49e-04,1.21e-04,8.70e-05,6.23e-05
-2.44e-02,-6.27e-03,1.95e-03,2.53e-03,5.80e-03,6.64e-03,2.86e-03,1.20e-03,4.61e-04,2.64e-04,2.02e-04,1.71e-04,1.36e-04,1.38e-04,1.15e-04,8.97e-05,-2.47e-02,-6.22e-03,2.03e-03,2.66e-03,5.78e-03,6.11e-03,2.58e-03,1.16e-03,4.92e-04,2.67e-04,1.90e-04,1.72e-04,1.37e-04,1.33e-04,1.12e-04,8.88e-05,-2.45e-02,-6.15e-03,2.16e-03,2.82e-03,5.64e-03,5.15e-03,2.16e-03,1.07e-03,5.15e-04,2.76e-04,1.89e-04,1.71e-04,1.33e-04,1.29e-04,1.11e-04,8.89e-05,-2.48e-02,-6.10e-03,2.38e-03,3.07e-03,5.27e-03,4.06e-03,1.73e-03,9.36e-04,4.92e-04,2.70e-04,1.87e-04,1.71e-04,1.34e-04,1.30e-04,1.09e-04,8.71e-05,-2.49e-02,-5.97e-03,2.64e-03,3.23e-03,4.59e-03,3.02e-03,1.33e-03,7.66e-04,4.27e-04,2.51e-04,1.78e-04,1.69e-04,1.31e-04,1.26e-04,1.08e-04,8.37e-05,-2.45e-02,-5.68e-03,2.89e-03,3.22e-03,3.71e-03,2.15e-03,9.72e-04,5.77e-04,3.30e-04,2.16e-04,1.74e-04,1.65e-04,1.30e-04,1.23e-04,1.04e-04,7.80e-05,-2.16e-02,-4.78e-03,2.75e-03,2.66e-03,2.51e-03,1.31e-03,6.00e-04,3.52e-04,2.26e-04,1.68e-04,1.50e-04,1.47e-04,1.14e-04,1.07e-04,8.71e-05,6.58e-05,-1.86e-02,-1.54e-03,5.32e-03,3.49e-03,2.19e-03,1.04e-03,4.88e-04,2.93e-04,2.11e-04,1.72e-04,1.60e-04,1.54e-04,1.16e-04,1.05e-04,8.31e-05,5.95e-05
-2.47e-02,-7.40e-03,1.28e-03,1.60e-03,4.81e-03,5.33e-03,1.74e-03,5.84e-04,2.49e-04,1.84e-04,1.53e-04,1.35e-04,1.04e-04,1.10e-04,9.20e-05,7.54e-05,-2.50e-02,-7.36e-03,1.36e-03,1.74e-03,4.82e-03,4.88e-03,1.55e-03,5.76e-04,2.57e-04,1.73e-04,1.39e-04,1.35e-04,1.04e-04,1.06e-04,8.99e-05,7.46e-05,-2.48e-02,-7.30e-03,1.48e-03,1.92e-03,4.75e-03,4.08e-03,1.27e-03,5.30e-04,2.61e-04,1.62e-04,1.30e-04,1.33e-04,1.01e-04,1.03e-04,8.89e-05,7.47e-05,-2.50e-02,-7.27e-03,1.68e-03,2.19e-03,4.46e-03,3.18e-03,9.88e-04,4.36e-04,2.30e-04,1.42e-04,1.20e-04,1.31e-04,1.02e-04,1.04e-04,8.70e-05,7.32e-05,-2.51e-02,-7.15e-03,1.94e-03,2.39e-03,3.90e-03,2.33e-03,7.22e-04,3.26e-04,1.79e-04,1.20e-04,1.09e-04,1.28e-04,9.85e-05,1.01e-04,8.64e-05,7.03e-05,-2.47e-02,-6.86e-03,2.20e-03,2.45e-03,3.17e-03,1.63e-03,4.94e-04,2.10e-04,1.18e-04,1.02e-04,1.12e-04,1.26e-04,9.88e-05,9.83e-05,8.37e-05,6.57e-05,-2.18e-02,-5.84e-03,2.14e-03,2.07e-03,2.14e-03,9.57e-04,2.63e-04,9.58e-05,7.66e-05,8.60e-05,1.01e-04,1.14e-04,8.68e-05,8.56e-05,7.00e-05,5.55e-05,-1.88e-02,-2.60e-03,4.71e-03,2.98e-03,1.92e-03,7.80e-04,2.34e-04,1.06e-04,9.70e-05,1.08e-04,1.20e-04,1.25e-04,9.19e-05,8.63e-05,6.85e-05,5.11e-05
1.84e+02,7.81e+01,2.36e+01,1.82e+01,-8.41e+00,-1.74e+01,-1.61e+00,1.09e+00,6.53e-01,1.84e-01,6.16e-02,3.02e-02,1.19e-01,-3.13e-03,-2.50e-02,-2.51e-02,1.86e+02,7.80e+01,2.33e+01,1.70e+01,-9.02e+00,-1.57e+01,-1.15e+00,9.83e-01,7.50e-01,3.42e-01,1.31e-01,5.15e-02,1.30e-01,-1.54e-03,-2.56e-02,-2.48e-02,1.84e+02,7.78e+01,2.27e+01,1.52e+01,-9.91e+00,-1.25e+01,-5.06e-01,9.76e-01,8.84e-01,5.77e-01,2.52e-01,7.05e-02,1.30e-01,1.62e-04,-2.48e-02,-2.50e-02,1.86e+02,7.80e+01,2.19e+01,1.30e+01,-1.00e+01,-9.14e+00,5.81e-02,1.25e+00,1.12e+00,8.01e-01,3.84e-01,1.02e-01,1.46e-01,-1.57e-03,-2.49e-02,-2.27e-02,1.87e+02,7.77e+01,2.04e+01,1.04e+01,-9.07e+00,-6.10e+00,6.27e-01,1.51e+00,1.31e+00,9.59e-01,4.60e-01,1.22e-01,1.49e-01,-1.35e-03,-2.39e-02,-2.14e-02,1.84e+02,7.59e+01,1.82e+01,7.70e+00,-7.44e+00,-3.67e+00,1.08e+00,1.75e+00,1.41e+00,9.24e-01,4.04e-01,1.04e-01,1.37e-01,-2.01e-03,-2.27e-02,-2.15e-02,1.62e+02,6.60e+01,1.43e+01,4.92e+00,-4.89e+00,-1.58e+00,1.38e+00,1.63e+00,1.14e+00,6.92e-01,2.82e-01,6.29e-02,1.13e-01,-1.78e-03,-2.00e-02,-1.94e-02,1.42e+02,4.54e+01,-3.13e+00,-3.87e+00,-5.69e+00,-1.49e+00,9.14e-01,1.09e+00,7.18e-01,3.89e-01,6.59e-02,-7.46e-02,1.17e-02,-6.37e-02,-7.16e-02,-5.23e-02
7.68e+01,3.86e+01,1.34e+01,1.05e+01,-1.25e+00,-5.70e+00,4.19e-01,9.61e-01,4.34e-01,1.26e-01,4.44e-02,2.38e-02,5.73e-02,5.15e-03,-6.04e-03,-7.28e-03,7.78e+01,3.86e+01,1.33e+01,9.99e+00,-1.57e+00,-5.05e+00,5.29e-01,8.93e-01,4.94e-01,2.06e-01,7.71e-02,3.32e-02,6.24e-02,5.62e-03,-6.39e-03,-7.14e-03,7.71e+01,3.85e+01,1.31e+01,9.19e+00,-2.10e+00,-3.92e+00,6.60e-01,8.52e-01,5.68e-01,3.24e-01,1.36e-01,4.25e-02,6.20e-02,6.19e-03,-6.10e-03,-7.27e-03,7.80e+01,3.86e+01,1.28e+01,8.16e+00,-2.36e+00,-2.73e+00,7.45e-01,9.33e-01,6.72e-01,4.31e-01,2.00e-01,5.72e-02,6.90e-02,5.45e-03,-6.30e-03,-6.34e-03,7.82e+01,3.85e+01,1.21e+01,6.92e+00,-2.24e+00,-1.69e+00,8.44e-01,9.91e-01,7.44e-01,5.00e-01,2.34e-01,6.61e-02,6.99e-02,5.37e-03,-5.90e-03,-5.89e-03,7.71e+01,3.77e+01,1.11e+01,5.57e+00,-1.87e+00,-8.75e-01,9.10e-01,1.03e+00,7.57e-01,4.71e-01,2.04e-01,5.78e-02,6.47e-02,4.92e-03,-5.55e-03,-6.19e-03,6.78e+01,3.29e+01,8.98e+00,3.88e+00,-1.21e+00,-2.20e-01,8.98e-01,8.91e-01,5.91e-01,3.47e-01,1.43e-01,3.74e-02,5.39e-02,4.27e-03,-5.08e-03,-5.79e-03,5.95e+01,2.39e+01,1.36e+00,-1.82e-01,-1.79e+00,-3.02e-01,6.19e-01,6.08e-01,3.85e-01,2.04e-01,4.56e-02,-2.21e-02,1.07e-02,-2.22e-02,-2.72e-02,-2.00e-02
2.15e+01,1.26e+01,7.35e+00,5.52e+00,1.29e+00,-6.21e-01,4.57e-01,3.25e-01,1.32e-01,4.34e-02,1.88e-02,1.35e-02,2.03e-02,7.16e-03,2.53e-03,1.68e-03,2.18e+01,1.27e+01,7.33e+00,5.33e+00,1.16e+00,-5.06e-01,4.54e-01,3.03e-01,1.48e-01,6.38e-02,2.63e-02,1.58e-02,2.15e-02,7.04e-03,2.35e-03,1.73e-03,2.16e+01,1.27e+01,7.27e+00,5.04e+00,9.07e-01,-3.10e-01,4.36e-01,2.86e-01,1.68e-01,9.47e-02,4.10e-02,1.78e-02,2.10e-02,7.04e-03,2.38e-03,1.68e-03,2.19e+01,1.28e+01,7.21e+00,4.68e+00,6.86e-01,-1.27e-01,4.04e-01,2.99e-01,1.95e-01,1.23e-01,5.70e-02,2.11e-02,2.27e-02,6.84e-03,2.21e-03,1.84e-03,2.19e+01,1.28e+01,7.03e+00,4.19e+00,5.14e-01,6.67e-03,3.79e-01,3.04e-01,2.12e-01,1.40e-01,6.54e-02,2.30e-02,2.25e-02,6.67e-03,2.29e-03,1.85e-03,2.16e+01,1.26e+01,6.66e+00,3.58e+00,3.81e-01,9.84e-02,3.54e-01,3.03e-01,2.11e-01,1.31e-01,5.78e-02,2.09e-02,2.13e-02,6.41e-03,2.24e-03,1.50e-03,1.90e+01,1.11e+01,5.55e+00,2.64e+00,2.63e-01,1.48e-01,3.07e-01,2.53e-01,1.64e-01,9.72e-02,4.17e-02,1.55e-02,1.82e-02,5.62e-03,1.76e-03,1.12e-03,1.68e+01,8.69e+00,3.28e+00,1.25e+00,-5.29e-02,6.55e-02,2.13e-01,1.74e-01,1.10e-01,6.02e-02,1.71e-02,4.22e-04,7.13e-03,-1.47e-03,-4.21e-03,-2.91e-03
1.28e+01,8.09e+00,4.67e+00,4.36e+00,1.75e+00,3.29e-01,7.74e-01,4.42e-01,1.69e-01,5.69e-02,2.20e-02,1.32e-02,1.61e-02,7.16e-03,3.23e-03,2.19e-03,1.29e+01,8.10e+00,4.67e+00,4.22e+00,1.64e+00,3.55e-01,7.33e-01,4.18e-01,1.91e-01,7.88e-02,2.99e-02,1.50e-02,1.69e-02,7.00e-03,3.06e-03,2.22e-03,1.28e+01,8.10e+00,4.67e+00,4.03e+00,1.43e+00,3.96e-01,6.61e-01,3.88e-01,2.12e-01,1.12e-01,4.59e-02,1.76e-02,1.66e-02,6.94e-03,3.07e-03,2.19e-03,1.30e+01,8.16e+00,4.68e+00,3.80e+00,1.21e+00,4.11e-01,5.75e-01,3.81e-01,2.32e-01,1.38e-01,6.26e-02,2.12e-02,1.78e-02,6.80e-03,2.92e-03,2.28e-03,1.30e+01,8.18e+00,4.61e+00,3.47e+00,9.89e-01,3.91e-01,4.99e-01,3.62e-01,2.37e-01,1.50e-01,6.97e-02,2.31e-02,1.77e-02,6.63e-03,2.96e-03,2.26e-03,1.28e+01,8.08e+00,4.42e+00,3.03e+00,7.74e-01,3.60e-01,4.29e-01,3.35e-01,2.22e-01,1.35e-01,5.99e-02,2.12e-02,1.69e-02,6.39e-03,2.87e-03,1.92e-03,1.13e+01,7.11e+00,3.74e+00,2.28e+00,5.30e-01,2.95e-01,3.40e-01,2.61e-01,1.64e-01,9.54e-02,4.23e-02,1.53e-02,1.44e-02,5.59e-03,2.32e-03,1.52e-03,9.92e+00,5.59e+00,2.32e+00,1.28e+00,2.25e-01,1.89e-01,2.43e-01,1.83e-01,1.13e-01,6.14e-02,2.14e-02,4.32e-03,7.00e-03,8.51e-04,-1.66e-03,-1.21e-03
-9.87e+00,-2.41e+00,4.88e-01,9.85e-01,2.42e+00,2.44e+00,9.45e-01,3.27e-01,9.52e-02,3.34e-02,1.31e-02,8.01e-03,-7.87e-04,6.15e-03,5.41e-03,4.47e-03,-9.98e+00,-2.40e+00,5.28e-01,1.03e+00,2.40e+00,2.24e+00,8.47e-01,3.16e-01,1.06e-01,3.58e-02,1.27e-02,7.24e-03,-1.30e-03,5.86e-03,5.35e-03,4.45e-03,-9.91e+00,-2.37e+00,5.91e-01,1.10e+00,2.34e+00,1.89e+00,7.00e-01,2.86e-01,1.12e-01,3.96e-02,1.35e-02,7.68e-03,-1.39e-03,5.63e-03,5.27e-03,4.46e-03,-1.00e+01,-2.36e+00,6.86e-01,1.21e+00,2.17e+00,1.49e+00,5.48e-01,2.42e-01,1.02e-01,3.75e-02,1.37e-02,7.61e-03,-2.03e-03,5.72e-03,5.17e-03,4.28e-03,-1.00e+01,-2.31e+00,8.02e-01,1.29e+00,1.88e+00,1.10e+00,4.06e-01,1.86e-01,8.04e-02,2.93e-02,1.12e-02,7.26e-03,-2.24e-03,5.55e-03,5.09e-03,4.12e-03,-9.88e+00,-2.21e+00,9.16e-01,1.29e+00,1.52e+00,7.71e-01,2.83e-01,1.25e-01,5.00e-02,1.79e-02,8.36e-03,7.35e-03,-1.71e-03,5.44e-03,4.89e-03,3.87e-03,-8.72e+00,-1.86e+00,9.02e-01,1.08e+00,1.01e+00,4.60e-01,1.59e-01,6.14e-02,2.33e-02,7.42e-03,5.96e-03,6.38e-03,-1.24e-03,4.74e-03,4.14e-03,3.32e-03,-7.57e+00,-7.12e-01,1.83e+00,1.35e+00,8.56e-01,3.54e-01,1.25e-01,4.88e-02,2.40e-02,1.19e-02,1.26e-02,1.29e-02,4.36e-03,8.12e-03,6.93e-03,4.98e-03
-9.01e+00,-2.76e+00,-2.69e-01,1.83e-01,1.60e+00,1.99e+00,8.39e-01,3.04e-01,8.34e-02,2.62e-02,1.00e-02,5.89e-03,-1.54e-03,4.56e-03,4.16e-03,3.18e-03,-9.11e+00,-2.75e+00,-2.40e-01,2.32e-01,1.60e+00,1.83e+00,7.53e-01,2.93e-01,9.27e-02,2.79e-02,9.45e-03,5.11e-03,-1.99e-03,4.35e-03,4.13e-03,3.17e-03,-9.05e+00,-2.73e+00,-1.96e-01,3.06e-01,1.58e+00,1.54e+00,6.21e-01,2.65e-01,9.83e-02,3.06e-02,9.46e-03,5.38e-03,-2.03e-03,4.16e-03,4.06e-03,3.18e-03,-9.14e+00,-2.73e+00,-1.27e-01,4.11e-01,1.49e+00,1.20e+00,4.86e-01,2.24e-01,9.04e-02,2.83e-02,8.85e-03,5.13e-03,-2.59e-03,4.25e-03,4.00e-03,3.04e-03,-9.17e+00,-2.69e+00,-3.37e-02,5.07e-01,1.30e+00,8.84e-01,3.59e-01,1.74e-01,7.08e-02,2.10e-02,6.45e-03,4.75e-03,-2.72e-03,4.12e-03,3.92e-03,2.92e-03,-9.02e+00,-2.60e+00,7.42e-02,5.64e-01,1.05e+00,6.17e-01,2.49e-01,1.17e-01,4.33e-02,1.15e-02,4.45e-03,4.91e-03,-2.25e-03,4.04e-03,3.77e-03,2.75e-03,-7.96e+00,-2.23e+00,1.54e-01,5.03e-01,7.04e-01,3.63e-01,1.38e-01,5.72e-02,1.94e-02,3.42e-03,3.17e-03,4.39e-03,-1.77e-03,3.51e-03,3.20e-03,2.37e-03,-6.92e+00,-1.18e+00,1.03e+00,8.30e-01,6.21e-01,2.80e-01,1.08e-01,4.43e-02,1.98e-02,8.10e-03,9.63e-03,1.04e-02,3.25e-03,6.56e-03,5.74e-03,3.94e-03
5.31e-02,7.31e-01,3.75e-01,6.07e-01,6.76e-01,7.00e-01,6.20e-01,3.20e-01,1.04e-01,2.97e-02,1.04e-02,5.56e-03,3.76e-03,2.90e-03,1.78e-03,9.86e-04,5.62e-02,7.33e-01,3.81e-01,5.96e-01,6.56e-01,6.58e-01,5.72e-01,3.06e-01,1.17e-01,3.88e-02,1.33e-02,5.92e-03,3.97e-03,2.83e-03,1.74e-03,9.89e-04,5.15e-02,7.35e-01,3.91e-01,5.85e-01,6.10e-01,5.81e-01,4.94e-01,2.81e-01,1.28e-01,5.23e-02,1.90e-02,7.06e-03,3.96e-03,2.77e-03,1.73e-03,9.88e-04,5.81e-02,7.45e-01,4.04e-01,5.75e-01,5.48e-01,4.86e-01,4.10e-01,2.59e-01,1.33e-01,6.12e-02,2.47e-02,8.35e-03,4.29e-03,2.77e-03,1.68e-03,9.91e-04,5.49e-02,7.55e-01,4.12e-01,5.51e-01,4.68e-01,3.85e-01,3.32e-01,2.28e-01,1.26e-01,6.28e-02,2.62e-02,8.99e-03,4.35e-03,2.69e-03,1.67e-03,9.74e-04,6.22e-02,7.54e-01,4.11e-01,5.07e-01,3.76e-01,2.97e-01,2.62e-01,1.89e-01,1.07e-01,5.31e-02,2.20e-02,8.28e-03,4.14e-03,2.61e-03,1.62e-03,8.56e-04,4.82e-02,6.73e-01,3.63e-01,3.98e-01,2.57e-01,2.02e-01,1.84e-01,1.31e-01,7.23e-02,3.54e-02,1.53e-02,5.97e-03,3.46e-03,2.26e-03,1.34e-03,7.04e-04,3.93e-02,6.09e-01,3.09e-01,3.07e-01,1.80e-01,1.46e-01,1.35e-01,9.28e-02,5.19e-02,2.48e-02,1.05e-02,4.42e-03,2.82e-03,1.91e-03,1.05e-03,5.08e-04
1.23e+00,9.27e-01,2.95e-01,4.32e-01,3.28e-01,2.96e-01,3.76e-01,2.27e-01,7.72e-02,2.17e-02,7.56e-03,4.07e-03,3.35e-03,1.81e-03,9.70e-04,4.35e-04,1.25e+00,9.27e-01,2.95e-01,4.18e-01,3.12e-01,2.82e-01,3.50e-01,2.17e-01,8.70e-02,2.91e-02,1.02e-02,4.61e-03,3.67e-03,1.79e-03,9.36e-04,4.38e-04,1.23e+00,9.27e-01,2.98e-01,4.01e-01,2.78e-01,2.58e-01,3.07e-01,2.00e-01,9.61e-02,4.01e-02,1.50e-02,5.63e-03,3.75e-03,1.78e-03,9.36e-04,4.36e-04,1.25e+00,9.33e-01,2.99e-01,3.81e-01,2.42e-01,2.24e-01,2.59e-01,1.87e-01,1.01e-01,4.77e-02,1.98e-02,6.86e-03,4.21e-03,1.76e-03,9.06e-04,4.57e-04,1.25e+00,9.35e-01,2.94e-01,3.52e-01,2.02e-01,1.87e-01,2.16e-01,1.67e-01,9.73e-02,4.99e-02,2.15e-02,7.53e-03,4.34e-03,1.72e-03,9.04e-04,4.55e-04,1.24e+00,9.22e-01,2.80e-01,3.12e-01,1.61e-01,1.54e-01,1.77e-01,1.42e-01,8.43e-02,4.30e-02,1.81e-02,6.81e-03,4.00e-03,1.66e-03,8.83e-04,3.82e-04,1.09e+00,8.10e-01,2.37e-01,2.39e-01,1.12e-01,1.13e-01,1.30e-01,1.02e-01,5.83e-02,2.93e-02,1.26e-02,4.69e-03,3.26e-03,1.43e-03,7.22e-04,3.01e-04,9.45e-01,6.25e-01,8.61e-02,1.28e-01,6.29e-02,8.01e-02,9.55e-02,7.14e-02,4.10e-02,1.99e-02,7.69e-03,2.51e-03,1.98e-03,7.59e-04,1.62e-04,-6.22e-05
1.10e+00,6.70e-01,1.96e-01,2.73e-01,1.53e-01,1.05e-01,1.88e-01,1.21e-01,4.56e-02,1.44e-02,5.04e-03,2.47e-03,2.18e-03,1.01e-03,5.12e-04,2.30e-04,1.11e+00,6.69e-01,1.96e-01,2.62e-01,1.43e-01,1.03e-01,1.75e-01,1.16e-01,5.15e-02,1.95e-02,7.05e-03,2.86e-03,2.39e-03,1.00e-03,4.91e-04,2.32e-04,1.10e+00,6.68e-01,1.96e-01,2.48e-01,1.22e-01,9.84e-02,1.55e-01,1.07e-01,5.68e-02,2.70e-02,1.08e-02,3.65e-03,2.44e-03,1.00e-03,4.92e-04,2.30e-04,1.12e+00,6.72e-01,1.95e-01,2.32e-01,1.02e-01,9.04e-02,1.33e-01,1.01e-01,6.00e-02,3.22e-02,1.45e-02,4.61e-03,2.75e-03,9.85e-04,4.75e-04,2.46e-04,1.12e+00,6.72e-01,1.89e-01,2.11e-01,8.38e-02,7.97e-02,1.13e-01,9.18e-02,5.83e-02,3.39e-02,1.58e-02,5.15e-03,2.83e-03,9.60e-04,4.77e-04,2.46e-04,1.10e+00,6.61e-01,1.77e-01,1.84e-01,6.65e-02,6.97e-02,9.45e-02,8.03e-02,5.16e-02,2.94e-02,1.32e-02,4.62e-03,2.61e-03,9.27e-04,4.67e-04,2.04e-04,9.69e-01,5.78e-01,1.48e-01,1.38e-01,4.73e-02,5.47e-02,7.19e-02,5.89e-02,3.63e-02,2.00e-02,9.11e-03,3.08e-03,2.12e-03,8.00e-04,3.79e-04,1.58e-04,8.43e-01,4.24e-01,2.06e-02,5.57e-02,1.85e-02,3.83e-02,5.29e-02,4.16e-02,2.53e-02,1.33e-02,5.26e-03,1.36e-03,1.14e-03,2.61e-04,-7.44e-05,-1.40e-04
7.88e-01,4.30e-01,1.25e-01,1.66e-01,6.57e-02,2.16e-02,8.43e-02,5.65e-02,2.46e-02,9.16e-03,3.29e-03,1.43e-03,1.36e-03,5.70e-04,2.83e-04,1.43e-04,7.97e-01,4.30e-01,1.24e-01,1.59e-01,5.94e-02,2.35e-02,7.88e-02,5.36e-02,2.77e-02,1.25e-02,4.70e-03,1.66e-03,1.46e-03,5.62e-04,2.70e-04,1.43e-04,7.90e-01,4.29e-01,1.24e-01,1.49e-01,4.78e-02,2.66e-02,7.06e-02,4.96e-02,3.04e-02,1.73e-02,7.44e-03,2.22e-03,1.48e-03,5.60e-04,2.70e-04,1.42e-04,8.01e-01,4.31e-01,1.23e-01,1.38e-01,3.75e-02,2.83e-02,6.12e-02,4.77e-02,3.22e-02,2.07e-02,1.01e-02,2.91e-03,1.64e-03,5.50e-04,2.60e-04,1.53e-04,8.02e-01,4.31e-01,1.18e-01,1.23e-01,2.96e-02,2.82e-02,5.32e-02,4.44e-02,3.18e-02,2.18e-02,1.11e-02,3.29e-03,1.67e-03,5.36e-04,2.64e-04,1.51e-04,7.92e-01,4.23e-01,1.10e-01,1.06e-01,2.32e-02,2.75e-02,4.57e-02,4.03e-02,2.88e-02,1.90e-02,9.17e-03,2.95e-03,1.56e-03,5.16e-04,2.58e-04,1.27e-04,6.96e-01,3.69e-01,9.05e-02,7.86e-02,1.72e-02,2.39e-02,3.62e-02,3.08e-02,2.07e-02,1.29e-02,6.24e-03,1.92e-03,1.29e-03,4.50e-04,2.08e-04,9.81e-05,6.05e-01,2.60e-01,-1.92e-04,2.28e-02,1.00e-03,1.62e-02,2.67e-02,2.20e-02,1.44e-02,8.37e-03,3.48e-03,7.25e-04,6.46e-04,7.11e-05,-1.12e-04,-1.15e-04
3.78e-01,1.99e-01,5.81e-02,7.60e-02,2.64e-02,3.83e-03,3.35e-02,2.33e-02,1.12e-02,4.62e-03,1.82e-03,8.02e-04,7.38e-04,3.46e-04,1.95e-04,1.21e-04,3.83e-01,1.99e-01,5.79e-02,7.26e-02,2.35e-02,5.11e-03,3.12e-02,2.21e-02,1.26e-02,6.24e-03,2.55e-03,9.26e-04,7.85e-04,3.40e-04,1.87e-04,1.21e-04,3.79e-01,1.99e-01,5.77e-02,6.80e-02,1.82e-02,7.23e-03,2.82e-02,2.04e-02,1.37e-02,8.57e-03,3.99e-03,1.24e-03,7.93e-04,3.37e-04,1.87e-04,1.20e-04,3.84e-01,2.00e-01,5.70e-02,6.26e-02,1.37e-02,8.85e-03,2.47e-02,1.98e-02,1.45e-02,1.01e-02,5.37e-03,1.61e-03,8.76e-04,3.32e-04,1.81e-04,1.24e-04,3.85e-01,2.00e-01,5.47e-02,5.57e-02,1.05e-02,9.74e-03,2.17e-02,1.87e-02,1.43e-02,1.07e-02,5.83e-03,1.82e-03,8.90e-04,3.23e-04,1.83e-04,1.21e-04,3.80e-01,1.96e-01,5.07e-02,4.75e-02,8.11e-03,1.02e-02,1.90e-02,1.73e-02,1.31e-02,9.28e-03,4.82e-03,1.63e-03,8.37e-04,3.12e-04,1.78e-04,1.07e-04,3.34e-01,1.71e-01,4.17e-02,3.52e-02,6.17e-03,9.48e-03,1.54e-02,1.35e-02,9.53e-03,6.32e-03,3.28e-03,1.07e-03,6.91e-04,2.72e-04,1.45e-04,8.54e-05,2.90e-01,1.19e-01,-1.34e-03,9.08e-03,-9.81e-04,6.38e-03,1.14e-02,9.72e-03,6.66e-03,4.11e-03,1.86e-03,4.50e-04,3.74e-04,8.49e-05,-1.48e-05,-2.34e-05
1.00e-01,5.69e-02,2.13e-02,2.49e-02,1.18e-02,5.40e-03,1.15e-02,8.11e-03,3.62e-03,1.49e-03,7.22e-04,4.58e-04,3.79e-04,2.52e-04,1.78e-04,1.32e-04,1.01e-01,5.69e-02,2.13e-02,2.39e-02,1.09e-02,5.41e-03,1.07e-02,7.74e-03,4.03e-03,1.90e-03,9.15e-04,5.08e-04,4.05e-04,2.45e-04,1.72e-04,1.31e-04,1.00e-01,5.69e-02,2.13e-02,2.27e-02,9.21e-03,5.37e-03,9.59e-03,7.18e-03,4.38e-03,2.51e-03,1.27e-03,6.04e-04,4.13e-04,2.42e-04,1.71e-04,1.31e-04,1.02e-01,5.72e-02,2.11e-02,2.12e-02,7.61e-03,5.13e-03,8.35e-03,6.86e-03,4.61e-03,2.91e-03,1.61e-03,7.16e-04,4.55e-04,2.41e-04,1.67e-04,1.30e-04,1.02e-01,5.72e-02,2.06e-02,1.92e-02,6.17e-03,4.73e-03,7.28e-03,6.33e-03,4.50e-03,3.06e-03,1.72e-03,7.75e-04,4.64e-04,2.34e-04,1.66e-04,1.25e-04,1.01e-01,5.63e-02,1.94e-02,1.67e-02,4.87e-03,4.35e-03,6.29e-03,5.68e-03,4.05e-03,2.68e-03,1.47e-03,7.05e-04,4.34e-04,2.27e-04,1.61e-04,1.15e-04,8.85e-02,4.93e-02,1.62e-02,1.25e-02,3.49e-03,3.61e-03,4.97e-03,4.31e-03,2.93e-03,1.88e-03,1.05e-03,5.02e-04,3.56e-04,1.96e-04,1.33e-04,9.55e-05,7.73e-02,3.64e-02,5.21e-03,5.39e-03,1.23e-03,2.57e-03,3.73e-03,3.12e-03,2.08e-03,1.30e-03,6.71e-04,3.13e-04,2.45e-04,1.37e-04,7.96e-05,5.47e-05
1.44e-01,6.89e-02,2.38e-02,2.26e-02,7.96e-04,-7.24e-03,4.82e-03,4.72e-03,2.02e-03,7.67e-04,4.34e-04,3.31e-04,3.64e-04,2.08e-04,1.40e-04,1.03e-04,1.46e-01,6.89e-02,2.36e-02,2.14e-02,4.27e-05,-6.20e-03,4.77e-03,4.49e-03,2.25e-03,1.00e-03,5.27e-04,3.69e-04,3.88e-04,2.03e-04,1.35e-04,1.02e-04,1.44e-01,6.87e-02,2.32e-02,1.98e-02,-1.24e-03,-4.41e-03,4.58e-03,4.22e-03,2.49e-03,1.35e-03,6.95e-04,4.04e-04,3.90e-04,2.01e-04,1.34e-04,1.02e-04,1.46e-01,6.90e-02,2.27e-02,1.78e-02,-2.03e-03,-2.59e-03,4.29e-03,4.21e-03,2.75e-03,1.64e-03,8.76e-04,4.55e-04,4.24e-04,2.00e-04,1.30e-04,1.02e-04,1.46e-01,6.89e-02,2.16e-02,1.53e-02,-2.16e-03,-1.05e-03,4.07e-03,4.07e-03,2.82e-03,1.80e-03,9.57e-04,4.83e-04,4.29e-04,1.94e-04,1.30e-04,9.82e-05,1.44e-01,6.75e-02,1.98e-02,1.26e-02,-1.84e-03,1.46e-04,3.82e-03,3.85e-03,2.66e-03,1.65e-03,8.58e-04,4.44e-04,4.03e-04,1.88e-04,1.27e-04,8.96e-05,1.27e-01,5.88e-02,1.59e-02,8.93e-03,-1.05e-03,9.40e-04,3.30e-03,3.07e-03,2.01e-03,1.22e-03,6.40e-04,3.39e-04,3.35e-04,1.62e-04,1.04e-04,7.38e-05,1.11e-01,4.11e-02,6.41e-04,4.47e-04,-2.61e-03,4.78e-04,2.40e-03,2.16e-03,1.39e-03,8.32e-04,3.78e-04,1.75e-04,2.09e-04,9.01e-05,4.07e-05,2.76e-05
-1.56e-03,5.24e-03,6.57e-03,7.08e-03,6.87e-03,6.38e-03,4.19e-03,2.15e-03,8.25e-04,3.93e-04,2.75e-04,2.23e-04,1.95e-04,1.75e-04,1.35e-04,1.05e-04,-1.58e-03,5.29e-03,6.62e-03,7.01e-03,6.70e-03,5.96e-03,3.86e-03,2.07e-03,8.97e-04,4.36e-04,2.77e-04,2.30e-04,1.99e-04,1.69e-04,1.32e-04,1.04e-04,-1.58e-03,5.34e-03,6.71e-03,6.90e-03,6.30e-03,5.18e-03,3.33e-03,1.92e-03,9.66e-04,5.07e-04,3.04e-04,2.34e-04,1.94e-04,1.65e-04,1.30e-04,1.04e-04,-1.57e-03,5.45e-03,6.84e-03,6.80e-03,5.72e-03,4.25e-03,2.77e-03,1.76e-03,9.85e-04,5.50e-04,3.32e-04,2.41e-04,2.00e-04,1.66e-04,1.27e-04,1.02e-04,-1.58e-03,5.58e-03,6.94e-03,6.52e-03,4.90e-03,3.31e-03,2.25e-03,1.55e-03,9.29e-04,5.56e-04,3.36e-04,2.42e-04,1.96e-04,1.61e-04,1.26e-04,9.82e-05,-1.51e-03,5.66e-03,6.88e-03,5.99e-03,3.94e-03,2.51e-03,1.79e-03,1.30e-03,7.99e-04,4.93e-04,3.16e-04,2.33e-04,1.92e-04,1.56e-04,1.22e-04,9.12e-05,-1.34e-03,5.13e-03,6.02e-03,4.68e-03,2.69e-03,1.67e-03,1.26e-03,9.14e-04,5.75e-04,3.71e-04,2.56e-04,2.00e-04,1.67e-04,1.36e-04,1.02e-04,7.66e-05,-9.13e-04,5.58e-03,6.14e-03,4.05e-03,2.02e-03,1.27e-03,9.69e-04,6.90e-04,4.54e-04,3.10e-04,2.24e-04,1.82e-04,1.50e-04,1.23e-04,8.82e-05,6.32e-05
-2.46e-02,-6.46e-03,1.79e-03,2.37e-03,5.68e-03,6.55e-03,2.79e-03,1.16e-03,4.47e-04,2.57e-04,1.97e-04,1.67e-04,1.32e-04,1.35e-04,1.12e-04,8.78e-05,-2.49e-02,-6.41e-03,1.87e-03,2.50e-03,5.66e-03,6.02e-03,2.51e-03,1.13e-03,4.76e-04,2.59e-04,1.85e-04,1.68e-04,1.33e-04,1.30e-04,1.10e-04,8.69e-05,-2.47e-02,-6.34e-03,2.00e-03,2.67e-03,5.54e-03,5.07e-03,2.10e-03,1.04e-03,4.99e-04,2.67e-04,1.83e-04,1.67e-04,1.29e-04,1.26e-04,1.09e-04,8.70e-05,-2.49e-02,-6.30e-03,2.21e-03,2.92e-03,5.17e-03,4.00e-03,1.68e-03,9.06e-04,4.75e-04,2.60e-04,1.81e-04,1.67e-04,1.30e-04,1.27e-04,1.06e-04,8.52e-05,-2.50e-02,-6.16e-03,2.48e-03,3.09e-03,4.51e-03,2.97e-03,1.29e-03,7.39e-04,4.10e-04,2.40e-04,1.72e-04,1.64e-04,1.27e-04,1.23e-04,1.05e-04,8.19e-05,-2.46e-02,-5.88e-03,2.73e-03,3.09e-03,3.65e-03,2.11e-03,9.41e-04,5.54e-04,3.16e-04,2.07e-04,1.68e-04,1.61e-04,1.27e-04,1.20e-04,1.02e-04,7.64e-05,-2.17e-02,-4.95e-03,2.61e-03,2.57e-03,2.46e-03,1.28e-03,5.77e-04,3.35e-04,2.15e-04,1.61e-04,1.45e-04,1.43e-04,1.11e-04,1.04e-04,8.52e-05,6.44e-05,-1.87e-02,-1.70e-03,5.20e-03,3.41e-03,2.16e-03,1.02e-03,4.71e-04,2.80e-04,2.02e-04,1.67e-04,1.56e-04,1.51e-04,1.13e-04,1.03e-04,8.15e-05,5.84e-05
-2.24e-02,-6.46e-03,1.46e-03,1.76e-03,4.65e-03,5.06e-03,1.72e-03,6.04e-04,2.58e-04,1.85e-04,1.52e-04,1.33e-04,1.04e-04,1.08e-04,9.01e-05,7.38e-05,-2.27e-02,-6.42e-03,1.54e-03,1.88e-03,4.65e-03,4.64e-03,1.53e-03,5.93e-04,2.68e-04,1.77e-04,1.39e-04,1.33e-04,1.04e-04,1.04e-04,8.80e-05,7.30e-05,-2.25e-02,-6.37e-03,1.66e-03,2.05e-03,4.56e-03,3.89e-03,1.26e-03,5.46e-04,2.74e-04,1.69e-04,1.32e-04,1.31e-04,1.01e-04,1.02e-04,8.71e-05,7.32e-05,-2.27e-02,-6.34e-03,1.84e-03,2.28e-03,4.28e-03,3.04e-03,9.91e-04,4.57e-04,2.46e-04,1.53e-04,1.24e-04,1.30e-04,1.02e-04,1.02e-04,8.52e-05,7.17e-05,-2.28e-02,-6.22e-03,2.08e-03,2.46e-03,3.74e-03,2.23e-03,7.34e-04,3.50e-04,1.98e-04,1.33e-04,1.14e-04,1.27e-04,9.87e-05,9.93e-05,8.46e-05,6.89e-05,-2.24e-02,-5.96e-03,2.31e-03,2.49e-03,3.04e-03,1.57e-03,5.11e-04,2.37e-04,1.38e-04,1.14e-04,1.16e-04,1.25e-04,9.88e-05,9.66e-05,8.20e-05,6.44e-05,-1.98e-02,-5.06e-03,2.22e-03,2.08e-03,2.05e-03,9.31e-04,2.84e-04,1.20e-04,9.25e-05,9.48e-05,1.04e-04,1.13e-04,8.68e-05,8.41e-05,6.85e-05,5.44e-05,-1.71e-02,-2.11e-03,4.54e-03,2.88e-03,1.82e-03,7.56e-04,2.48e-04,1.22e-04,1.07e-04,1.12e-04,1.19e-04,1.22e-04,9.05e-05,8.41e-05,6.65e-05,4.96e-05
1.84e+02,7.82e+01,2.37e+01,1.82e+01,-8.44e+00,-1.75e+01,-1.62e+00,1.09e+00,6.53e-01,1.84e-01,6.16e-02,3.02e-02,1.19e-01,-3.15e-03,-2.51e-02,-2.52e-02,1.86e+02,7.82e+01,2.33e+01,1.70e+01,-9.05e+00,-1.57e+01,-1.15e+00,9.83e-01,7.50e-01,3.42e-01,1.31e-01,5.16e-02,1.31e-01,-1.55e-03,-2.56e-02,-2.48e-02,1.85e+02,7.79e+01,2.28e+01,1.53e+01,-9.94e+00,-1.26e+01,-5.11e-01,9.76e-01,8.85e-01,5.77e-01,2.52e-01,7.06e-02,1.30e-01,1.55e-04,-2.49e-02,-2.51e-02,1.87e+02,7.82e+01,2.19e+01,1.30e+01,-1.00e+01,-9.17e+00,5.49e-02,1.25e+00,1.12e+00,8.02e-01,3.85e-01,1.02e-01,1.46e-01,-1.58e-03,-2.50e-02,-2.28e-02,1.87e+02,7.78e+01,2.05e+01,1.04e+01,-9.10e+00,-6.12e+00,6.26e-01,1.51e+00,1.31e+00,9.60e-01,4.61e-01,1.22e-01,1.49e-01,-1.36e-03,-2.40e-02,-2.15e-02,1.85e+02,7.61e+01,1.83e+01,7.71e+00,-7.47e+00,-3.68e+00,1.08e+00,1.75e+00,1.41e+00,9.25e-01,4.04e-01,1.04e-01,1.37e-01,-2.02e-03,-2.28e-02,-2.15e-02,1.63e+02,6.61e+01,1.43e+01,4.92e+00,-4.91e+00,-1.59e+00,1.39e+00,1.63e+00,1.14e+00,6.94e-01,2.83e-01,6.30e-02,1.13e-01,-1.79e-03,-2.01e-02,-1.94e-02,1.43e+02,4.55e+01,-3.14e+00,-3.88e+00,-5.70e+00,-1.49e+00,9.15e-01,1.09e+00,7.19e-01,3.90e-01,6.59e-02,-7.48e-02,1.17e-02,-6.39e-02,-7.18e-02,-5.25e-02
7.65e+01,3.85e+01,1.34e+01,1.06e+01,-1.20e+00,-5.64e+00,4.37e-01,9.65e-01,4.35e-01,1.27e-01,4.45e-02,2.39e-02,5.72e-02,5.30e-03,-5.90e-03,-7.16e-03,7.74e+01,3.85e+01,1.33e+01,1.00e+01,-1.52e+00,-5.00e+00,5.45e-01,8.97e-01,4.95e-01,2.06e-01,7.72e-02,3.33e-02,6.23e-02,5.76e-03,-6.25e-03,-7.02e-03,7.68e+01,3.84e+01,1.31e+01,9.21e+00,-2.05e+00,-3.87e+00,6.72e-01,8.55e-01,5.68e-01,3.24e-01,1.36e-01,4.26e-02,6.19e-02,6.32e-03,-5.97e-03,-7.15e-03,7.77e+01,3.85e+01,1.28e+01,8.18e+00,-2.31e+00,-2.69e+00,7.55e-01,9.35e-01,6.72e-01,4.31e-01,2.00e-01,5.72e-02,6.89e-02,5.58e-03,-6.16e-03,-6.22e-03,7.78e+01,3.84e+01,1.22e+01,6.95e+00,-2.20e+00,-1.67e+00,8.50e-01,9.93e-01,7.43e-01,4.99e-01,2.33e-01,6.61e-02,6.97e-02,5.50e-03,-5.76e-03,-5.78e-03,7.68e+01,3.76e+01,1.12e+01,5.60e+00,-1.84e+00,-8.59e-01,9.14e-01,1.03e+00,7.56e-01,4.70e-01,2.04e-01,5.79e-02,6.45e-02,5.05e-03,-5.42e-03,-6.09e-03,6.76e+01,3.28e+01,9.01e+00,3.90e+00,-1.19e+00,-2.11e-01,9.00e-01,8.90e-01,5.90e-01,3.46e-01,1.43e-01,3.74e-02,5.38e-02,4.38e-03,-4.97e-03,-5.70e-03,5.93e+01,2.38e+01,1.42e+00,-1.51e-01,-1.77e+00,-2.95e-01,6.20e-01,6.07e-01,3.84e-01,2.04e-01,4.58e-02,-2.18e-02,1.08e-02,-2.20e-02,-2.70e-02,-1.99e-02
2.01e+01,1.20e+01,7.15e+00,5.41e+00,1.40e+00,-4.50e-01,4.84e-01,3.23e-01,1.29e-01,4.29e-02,1.86e-02,1.34e-02,1.94e-02,7.28e-03,2.80e-03,1.94e-03,2.03e+01,1.20e+01,7.13e+00,5.23e+00,1.27e+00,-3.52e-01,4.76e-01,3.01e-01,1.45e-01,6.22e-02,2.56e-02,1.55e-02,2.05e-02,7.14e-03,2.62e-03,1.99e-03,2.02e+01,1.20e+01,7.09e+00,4.96e+00,1.03e+00,-1.85e-01,4.51e-01,2.83e-01,1.64e-01,9.16e-02,3.95e-02,1.75e-02,2.00e-02,7.12e-03,2.64e-03,1.94e-03,2.04e+01,1.21e+01,7.03e+00,4.61e+00,8.02e-01,-3.37e-02,4.12e-01,2.94e-01,1.89e-01,1.18e-01,5.47e-02,2.06e-02,2.16e-02,6.94e-03,2.48e-03,2.08e-03,2.05e+01,1.22e+01,6.87e+00,4.14e+00,6.18e-01,7.10e-02,3.81e-01,2.96e-01,2.04e-01,1.34e-01,6.25e-02,2.23e-02,2.14e-02,6.76e-03,2.55e-03,2.08e-03,2.02e+01,1.20e+01,6.52e+00,3.56e+00,4.66e-01,1.39e-01,3.50e-01,2.93e-01,2.02e-01,1.25e-01,5.53e-02,2.03e-02,2.03e-02,6.51e-03,2.48e-03,1.73e-03,1.78e+01,1.06e+01,5.45e+00,2.63e+00,3.20e-01,1.68e-01,2.99e-01,2.42e-01,1.56e-01,9.26e-02,3.99e-02,1.52e-02,1.73e-02,5.70e-03,1.97e-03,1.32e-03,1.57e+01,8.33e+00,3.32e+00,1.31e+00,5.49e-03,8.29e-02,2.09e-01,1.67e-01,1.05e-01,5.77e-02,1.69e-02,1.18e-03,7.10e-03,-8.81e-04,-3.57e-03,-2.44e-03
1.02e+01,6.85e+00,4.16e+00,3.93e+00,1.79e+00,5.30e-01,7.62e-01,4.13e-01,1.56e-01,5.27e-02,2.04e-02,1.23e-02,1.40e-02,6.88e-03,3.38e-03,2.40e-03,1.03e+01,6.86e+00,4.17e+00,3.82e+00,1.69e+00,5.34e-01,7.17e-01,3.91e-01,1.75e-01,7.19e-02,2.72e-02,1.38e-02,1.46e-02,6.71e-03,3.23e-03,2.42e-03,1.02e+01,6.86e+00,4.17e+00,3.66e+00,1.50e+00,5.34e-01,6.41e-01,3.62e-01,1.94e-01,1.01e-01,4.12e-02,1.61e-02,1.43e-02,6.63e-03,3.23e-03,2.39e-03,1.04e+01,6.92e+00,4.19e+00,3.47e+00,1.29e+00,5.07e-01,5.51e-01,3.52e-01,2.11e-01,1.23e-01,5.57e-02,1.92e-02,1.53e-02,6.52e-03,3.09e-03,2.46e-03,1.04e+01,6.95e+00,4.14e+00,3.19e+00,1.06e+00,4.51e-01,4.72e-01,3.30e-01,2.13e-01,1.33e-01,6.16e-02,2.08e-02,1.52e-02,6.35e-03,3.12e-03,2.42e-03,1.02e+01,6.86e+00,3.99e+00,2.80e+00,8.38e-01,3.91e-01,3.99e-01,3.01e-01,1.97e-01,1.19e-01,5.28e-02,1.91e-02,1.45e-02,6.13e-03,3.02e-03,2.10e-03,9.00e+00,6.05e+00,3.39e+00,2.12e+00,5.71e-01,3.04e-01,3.10e-01,2.31e-01,1.44e-01,8.35e-02,3.73e-02,1.40e-02,1.24e-02,5.37e-03,2.46e-03,1.69e-03,7.93e+00,4.83e+00,2.24e+00,1.27e+00,2.87e-01,2.00e-01,2.23e-01,1.63e-01,1.00e-01,5.44e-02,1.99e-02,5.04e-03,6.54e-03,1.57e-03,-7.44e-04,-5.33e-04
-8.94e+00,-2.28e+00,3.40e-01,7.83e-01,2.09e+00,2.14e+00,8.12e-01,2.75e-01,7.91e-02,2.80e-02,1.10e-02,6.75e-03,-1.01e-03,5.27e-03,4.71e-03,3.91e-03,-9.05e+00,-2.27e+00,3.75e-01,8.25e-01,2.08e+00,1.96e+00,7.27e-01,2.67e-01,8.77e-02,2.95e-02,1.04e-02,6.02e-03,-1.48e-03,5.02e-03,4.66e-03,3.89e-03,-8.98e+00,-2.25e+00,4.31e-01,8.91e-01,2.02e+00,1.65e+00,5.99e-01,2.41e-01,9.24e-02,3.21e-02,1.08e-02,6.33e-03,-1.56e-03,4.82e-03,4.59e-03,3.90e-03,-9.07e+00,-2.24e+00,5.14e-01,9.89e-01,1.88e+00,1.30e+00,4.68e-01,2.02e-01,8.38e-02,2.96e-02,1.05e-02,6.17e-03,-2.16e-03,4.90e-03,4.51e-03,3.74e-03,-9.10e+00,-2.20e+00,6.18e-01,1.06e+00,1.63e+00,9.56e-01,3.45e-01,1.54e-01,6.46e-02,2.22e-02,8.15e-03,5.81e-03,-2.35e-03,4.76e-03,4.43e-03,3.60e-03,-8.95e+00,-2.10e+00,7.22e-01,1.08e+00,1.32e+00,6.71e-01,2.39e-01,1.01e-01,3.84e-02,1.25e-02,5.91e-03,5.95e-03,-1.86e-03,4.66e-03,4.26e-03,3.38e-03,-7.90e+00,-1.78e+00,7.23e-01,9.08e-01,8.82e-01,3.99e-01,1.32e-01,4.74e-02,1.65e-02,4.28e-03,4.24e-03,5.25e-03,-1.39e-03,4.07e-03,3.61e-03,2.91e-03,-6.86e+00,-7.42e-01,1.57e+00,1.16e+00,7.49e-01,3.07e-01,1.04e-01,3.83e-02,1.83e-02,8.97e-03,1.06e-02,1.12e-02,3.69e-03,7.12e-03,6.14e-03,4.42e-03
-6.01e+00,-1.71e+00,-9.47e-02,2.45e-01,1.20e+00,1.44e+00,6.52e-01,2.49e-01,7.08e-02,2.21e-02,8.32e-03,4.82e-03,-4.11e-04,3.55e-03,3.10e-03,2.33e-03,-6.09e+00,-1.71e+00,-7.43e-02,2.75e-01,1.19e+00,1.33e+00,5.88e-01,2.40e-01,7.90e-02,2.46e-02,8.37e-03,4.35e-03,-6.85e-04,3.39e-03,3.06e-03,2.32e-03,-6.04e+00,-1.70e+00,-4.21e-02,3.23e-01,1.17e+00,1.12e+00,4.88e-01,2.17e-01,8.44e-02,2.84e-02,9.26e-03,4.70e-03,-7.19e-04,3.25e-03,3.02e-03,2.33e-03,-6.10e+00,-1.69e+00,6.67e-03,3.91e-01,1.10e+00,8.84e-01,3.85e-01,1.87e-01,7.97e-02,2.82e-02,9.74e-03,4.73e-03,-1.05e-03,3.31e-03,2.97e-03,2.23e-03,-6.12e+00,-1.67e+00,7.10e-02,4.51e-01,9.56e-01,6.53e-01,2.89e-01,1.48e-01,6.56e-02,2.36e-02,8.38e-03,4.58e-03,-1.14e-03,3.21e-03,2.91e-03,2.15e-03,-6.02e+00,-1.60e+00,1.43e-01,4.80e-01,7.73e-01,4.61e-01,2.05e-01,1.05e-01,4.45e-02,1.58e-02,6.39e-03,4.58e-03,-8.52e-04,3.15e-03,2.81e-03,2.01e-03,-5.31e+00,-1.37e+00,1.86e-01,4.18e-01,5.19e-01,2.76e-01,1.20e-01,5.70e-02,2.36e-02,7.70e-03,4.50e-03,3.88e-03,-6.27e-04,2.74e-03,2.37e-03,1.73e-03,-4.62e+00,-6.77e-01,7.62e-01,6.18e-01,4.50e-01,2.11e-01,9.22e-02,4.30e-02,2.09e-02,9.22e-03,8.08e-03,7.63e-03,2.63e-03,4.71e-03,4.02e-03,2.74e-03
6.14e-01,8.33e-01,3.62e-01,5.42e-01,5.15e-01,5.02e-01,4.95e-01,2.65e-01,8.72e-02,2.51e-02,8.77e-03,4.67e-03,3.50e-03,2.35e-03,1.37e-03,7.21e-04,6.24e-01,8.34e-01,3.65e-01,5.29e-01,4.96e-01,4.74e-01,4.58e-01,2.53e-01,9.82e-02,3.31e-02,1.14e-02,5.06e-03,3.72e-03,2.30e-03,1.33e-03,7.24e-04,6.15e-01,8.35e-01,3.72e-01,5.14e-01,4.56e-01,4.24e-01,3.98e-01,2.33e-01,1.08e-01,4.51e-02,1.66e-02,6.09e-03,3.73e-03,2.26e-03,1.33e-03,7.22e-04,6.27e-01,8.44e-01,3.79e-01,4.99e-01,4.06e-01,3.59e-01,3.32e-01,2.16e-01,1.13e-01,5.32e-02,2.17e-02,7.28e-03,4.07e-03,2.25e-03,1.29e-03,7.34e-04,6.26e-01,8.50e-01,3.81e-01,4.72e-01,3.45e-01,2.89e-01,2.71e-01,1.91e-01,1.08e-01,5.50e-02,2.33e-02,7.89e-03,4.13e-03,2.19e-03,1.28e-03,7.24e-04,6.24e-01,8.43e-01,3.74e-01,4.28e-01,2.77e-01,2.27e-01,2.16e-01,1.61e-01,9.24e-02,4.70e-02,1.96e-02,7.23e-03,3.90e-03,2.12e-03,1.24e-03,6.28e-04,5.44e-01,7.47e-01,3.24e-01,3.33e-01,1.90e-01,1.58e-01,1.54e-01,1.13e-01,6.34e-02,3.16e-02,1.36e-02,5.15e-03,3.25e-03,1.84e-03,1.03e-03,5.10e-04,4.71e-01,6.23e-01,2.20e-01,2.29e-01,1.25e-01,1.13e-01,1.13e-01,7.98e-02,4.51e-02,2.18e-02,8.85e-03,3.37e-03,2.35e-03,1.33e-03,6.04e-04,2.31e-04
1.48e+00,9.86e-01,3.04e-01,4.19e-01,2.66e-01,2.15e-01,3.25e-01,2.01e-01,6.96e-02,1.97e-02,6.88e-03,3.67e-03,3.26e-03,1.59e-03,7.95e-04,3.25e-04,1.50e+00,9.86e-01,3.04e-01,4.04e-01,2.50e-01,2.08e-01,3.03e-01,1.92e-01,7.85e-02,2.67e-02,9.42e-03,4.19e-03,3.56e-03,1.58e-03,7.64e-04,3.29e-04,1.49e+00,9.85e-01,3.05e-01,3.84e-01,2.19e-01,1.94e-01,2.68e-01,1.77e-01,8.68e-02,3.71e-02,1.40e-02,5.16e-03,3.63e-03,1.57e-03,7.66e-04,3.26e-04,1.51e+00,9.91e-01,3.04e-01,3.62e-01,1.86e-01,1.74e-01,2.28e-01,1.67e-01,9.18e-02,4.44e-02,1.87e-02,6.33e-03,4.07e-03,1.55e-03,7.39e-04,3.50e-04,1.51e+00,9.93e-01,2.96e-01,3.30e-01,1.54e-01,1.48e-01,1.91e-01,1.50e-01,8.90e-02,4.67e-02,2.03e-02,6.98e-03,4.19e-03,1.51e-03,7.40e-04,3.52e-04,1.49e+00,9.77e-01,2.79e-01,2.89e-01,1.23e-01,1.25e-01,1.58e-01,1.29e-01,7.79e-02,4.05e-02,1.72e-02,6.30e-03,3.86e-03,1.46e-03,7.24e-04,2.87e-04,1.31e+00,8.56e-01,2.33e-01,2.19e-01,8.63e-02,9.48e-02,1.18e-01,9.35e-02,5.44e-02,2.77e-02,1.20e-02,4.31e-03,3.16e-03,1.26e-03,5.89e-04,2.20e-04,1.14e+00,6.43e-01,5.76e-02,1.00e-01,4.08e-02,6.67e-02,8.62e-02,6.57e-02,3.80e-02,1.86e-02,7.01e-03,2.03e-03,1.77e-03,5.06e-04,-3.75e-05,-1.85e-04
1.29e+00,7.41e-01,2.15e-01,2.83e-01,1.31e-01,7.11e-02,1.75e-01,1.16e-01,4.41e-02,1.39e-02,4.86e-03,2.37e-03,2.26e-03,9.52e-04,4.46e-04,1.79e-04,1.31e+00,7.41e-01,2.14e-01,2.71e-01,1.20e-01,7.20e-02,1.64e-01,1.10e-01,4.97e-02,1.90e-02,6.87e-03,2.77e-03,2.46e-03,9.46e-04,4.25e-04,1.81e-04,1.29e+00,7.40e-01,2.14e-01,2.55e-01,9.93e-02,7.29e-02,1.46e-01,1.02e-01,5.49e-02,2.65e-02,1.06e-02,3.54e-03,2.51e-03,9.46e-04,4.27e-04,1.79e-04,1.31e+00,7.44e-01,2.12e-01,2.37e-01,8.04e-02,7.08e-02,1.26e-01,9.73e-02,5.83e-02,3.18e-02,1.43e-02,4.50e-03,2.82e-03,9.29e-04,4.10e-04,1.98e-04,1.31e+00,7.43e-01,2.04e-01,2.13e-01,6.46e-02,6.56e-02,1.08e-01,8.90e-02,5.71e-02,3.36e-02,1.57e-02,5.03e-03,2.89e-03,9.05e-04,4.14e-04,2.00e-04,1.30e+00,7.30e-01,1.90e-01,1.83e-01,5.09e-02,6.00e-02,9.10e-02,7.86e-02,5.09e-02,2.93e-02,1.32e-02,4.52e-03,2.67e-03,8.73e-04,4.06e-04,1.60e-04,1.14e+00,6.38e-01,1.56e-01,1.37e-01,3.69e-02,4.92e-02,7.01e-02,5.83e-02,3.61e-02,2.01e-02,9.07e-03,3.00e-03,2.18e-03,7.54e-04,3.28e-04,1.19e-04,9.91e-01,4.60e-01,8.94e-03,4.50e-02,8.35e-03,3.39e-02,5.15e-02,4.11e-02,2.51e-02,1.32e-02,5.08e-03,1.16e-03,1.09e-03,1.44e-04,-1.85e-04,-2.15e-04
9.44e-01,4.99e-01,1.43e-01,1.83e-01,5.94e-02,6.94e-03,8.49e-02,5.87e-02,2.57e-02,9.52e-03,3.41e-03,1.48e-03,1.49e-03,5.74e-04,2.64e-04,1.21e-04,9.55e-01,4.99e-01,1.42e-01,1.74e-01,5.24e-02,1.04e-02,7.97e-02,5.57e-02,2.90e-02,1.31e-02,4.91e-03,1.74e-03,1.60e-03,5.68e-04,2.49e-04,1.22e-04,9.47e-01,4.98e-01,1.42e-01,1.63e-01,3.99e-02,1.64e-02,7.19e-02,5.16e-02,3.19e-02,1.82e-02,7.81e-03,2.32e-03,1.62e-03,5.68e-04,2.51e-04,1.20e-04,9.59e-01,5.00e-01,1.40e-01,1.50e-01,2.93e-02,2.10e-02,6.28e-02,4.99e-02,3.39e-02,2.18e-02,1.07e-02,3.06e-03,1.80e-03,5.56e-04,2.40e-04,1.33e-04,9.60e-01,4.99e-01,1.34e-01,1.33e-01,2.22e-02,2.36e-02,5.50e-02,4.67e-02,3.36e-02,2.31e-02,1.17e-02,3.46e-03,1.83e-03,5.41e-04,2.46e-04,1.33e-04,9.48e-01,4.89e-01,1.24e-01,1.13e-01,1.71e-02,2.49e-02,4.78e-02,4.28e-02,3.07e-02,2.02e-02,9.72e-03,3.10e-03,1.71e-03,5.21e-04,2.40e-04,1.09e-04,8.33e-01,4.27e-01,1.01e-01,8.34e-02,1.32e-02,2.31e-02,3.82e-02,3.29e-02,2.22e-02,1.38e-02,6.62e-03,2.01e-03,1.41e-03,4.54e-04,1.92e-04,8.12e-05,7.24e-01,2.98e-01,-6.19e-03,1.90e-02,-3.96e-03,1.53e-02,2.81e-02,2.35e-02,1.54e-02,8.90e-03,3.61e-03,6.70e-04,6.66e-04,1.31e-05,-1.79e-04,-1.65e-04
4.53e-01,2.33e-01,6.70e-02,8.56e-02,2.51e-02,-1.60e-03,3.51e-02,2.51e-02,1.21e-02,4.98e-03,1.93e-03,8.39e-04,8.03e-04,3.50e-04,1.86e-04,1.10e-04,4.58e-01,2.33e-01,6.67e-02,8.15e-02,2.18e-02,3.43e-04,3.29e-02,2.38e-02,1.36e-02,6.76e-03,2.74e-03,9.76e-04,8.56e-04,3.44e-04,1.78e-04,1.10e-04,4.54e-01,2.33e-01,6.63e-02,7.61e-02,1.60e-02,3.62e-03,2.98e-02,2.20e-02,1.49e-02,9.32e-03,4.31e-03,1.31e-03,8.64e-04,3.42e-04,1.78e-04,1.09e-04,4.60e-01,2.34e-01,6.54e-02,6.97e-02,1.12e-02,6.45e-03,2.62e-02,2.15e-02,1.58e-02,1.11e-02,5.83e-03,1.72e-03,9.57e-04,3.36e-04,1.72e-04,1.14e-04,4.61e-01,2.33e-01,6.25e-02,6.16e-02,8.15e-03,8.38e-03,2.33e-02,2.03e-02,1.57e-02,1.17e-02,6.36e-03,1.95e-03,9.72e-04,3.27e-04,1.74e-04,1.12e-04,4.55e-01,2.29e-01,5.76e-02,5.22e-02,6.18e-03,9.69e-03,2.06e-02,1.90e-02,1.45e-02,1.02e-02,5.25e-03,1.75e-03,9.13e-04,3.16e-04,1.69e-04,9.73e-05,4.00e-01,1.99e-01,4.72e-02,3.84e-02,4.96e-03,9.59e-03,1.68e-02,1.49e-02,1.05e-02,6.96e-03,3.58e-03,1.13e-03,7.53e-04,2.75e-04,1.37e-04,7.71e-05,3.48e-01,1.38e-01,-4.07e-03,7.97e-03,-2.89e-03,6.32e-03,1.24e-02,1.07e-02,7.33e-03,4.50e-03,1.99e-03,4.37e-04,3.87e-04,5.76e-05,-4.75e-05,-4.79e-05
1.20e-01,6.58e-02,2.33e-02,2.74e-02,1.18e-02,4.38e-03,1.22e-02,8.87e-03,4.02e-03,1.65e-03,7.79e-04,4.79e-04,3.97e-04,2.53e-04,1.75e-04,1.29e-04,1.21e-01,6.59e-02,2.32e-02,2.63e-02,1.08e-02,4.53e-03,1.14e-02,8.47e-03,4.48e-03,2.13e-03,1.01e-03,5.35e-04,4.26e-04,2.47e-04,1.70e-04,1.28e-04,1.20e-01,6.58e-02,2.32e-02,2.49e-02,8.98e-03,4.73e-03,1.03e-02,7.85e-03,4.88e-03,2.83e-03,1.42e-03,6.45e-04,4.36e-04,2.43e-04,1.69e-04,1.28e-04,1.22e-01,6.61e-02,2.30e-02,2.31e-02,7.26e-03,4.75e-03,8.99e-03,7.53e-03,5.15e-03,3.29e-03,1.82e-03,7.75e-04,4.83e-04,2.42e-04,1.64e-04,1.27e-04,1.22e-01,6.61e-02,2.23e-02,2.08e-02,5.81e-03,4.58e-03,7.89e-03,6.98e-03,5.03e-03,3.46e-03,1.95e-03,8.44e-04,4.94e-04,2.36e-04,1.64e-04,1.23e-04,1.20e-01,6.49e-02,2.09e-02,1.80e-02,4.57e-03,4.38e-03,6.87e-03,6.30e-03,4.54e-03,3.03e-03,1.66e-03,7.65e-04,4.61e-04,2.29e-04,1.59e-04,1.12e-04,1.06e-01,5.68e-02,1.74e-02,1.34e-02,3.32e-03,3.76e-03,5.48e-03,4.80e-03,3.29e-03,2.13e-03,1.17e-03,5.37e-04,3.76e-04,1.98e-04,1.32e-04,9.32e-05,9.22e-02,4.14e-02,4.29e-03,5.18e-03,8.33e-04,2.65e-03,4.11e-03,3.47e-03,2.33e-03,1.45e-03,7.34e-04,3.19e-04,2.50e-04,1.30e-04,7.10e-05,4.82e-05
1.46e-01,6.97e-02,2.37e-02,2.25e-02,6.07e-04,-7.47e-03,4.86e-03,4.87e-03,2.08e-03,7.77e-04,4.35e-04,3.32e-04,3.61e-04,2.04e-04,1.36e-04,9.95e-05,1.48e-01,6.97e-02,2.34e-02,2.14e-02,-1.54e-04,-6.41e-03,4.81e-03,4.64e-03,2.31e-03,1.02e-03,5.33e-04,3.73e-04,3.88e-04,1.99e-04,1.32e-04,9.87e-05,1.47e-01,6.96e-02,2.31e-02,1.97e-02,-1.45e-03,-4.59e-03,4.63e-03,4.35e-03,2.57e-03,1.38e-03,7.05e-04,4.11e-04,3.91e-04,1.97e-04,1.31e-04,9.85e-05,1.49e-01,6.99e-02,2.25e-02,1.77e-02,-2.24e-03,-2.72e-03,4.35e-03,4.34e-03,2.83e-03,1.67e-03,8.90e-04,4.64e-04,4.29e-04,1.96e-04,1.27e-04,9.87e-05,1.49e-01,6.97e-02,2.14e-02,1.52e-02,-2.35e-03,-1.14e-03,4.13e-03,4.19e-03,2.89e-03,1.83e-03,9.72e-04,4.94e-04,4.35e-04,1.91e-04,1.27e-04,9.54e-05,1.47e-01,6.83e-02,1.96e-02,1.24e-02,-1.99e-03,9.98e-05,3.88e-03,3.95e-03,2.73e-03,1.67e-03,8.70e-04,4.53e-04,4.07e-04,1.84e-04,1.23e-04,8.69e-05,1.29e-01,5.95e-02,1.58e-02,8.83e-03,-1.15e-03,9.28e-04,3.36e-03,3.14e-03,2.05e-03,1.24e-03,6.48e-04,3.43e-04,3.37e-04,1.59e-04,1.02e-04,7.15e-05,1.13e-01,4.15e-02,2.67e-04,2.66e-04,-2.70e-03,4.70e-04,2.45e-03,2.21e-03,1.41e-03,8.44e-04,3.80e-04,1.75e-04,2.07e-04,8.66e-05,3.76e-05,2.53e-05
-1.34e-03,5.16e-03,6.41e-03,6.90e-03,6.67e-03,6.19e-03,4.07e-03,2.09e-03,8.03e-04,3.82e-04,2.67e-04,2.17e-04,1.89e-04,1.70e-04,1.31e-04,1.02e-04,-1.36e-03,5.22e-03,6.46e-03,6.83e-03,6.51e-03,5.77e-03,3.75e-03,2.01e-03,8.74e-04,4.25e-04,2.70e-04,2.23e-04,1.93e-04,1.64e-04,1.28e-04,1.01e-04,-1.37e-03,5.26e-03,6.54e-03,6.72e-03,6.12e-03,5.02e-03,3.23e-03,1.86e-03,9.42e-04,4.93e-04,2.96e-04,2.27e-04,1.88e-04,1.60e-04,1.26e-04,1.01e-04,-1.35e-03,5.37e-03,6.67e-03,6.63e-03,5.55e-03,4.12e-03,2.69e-03,1.72e-03,9.60e-04,5.36e-04,3.23e-04,2.34e-04,1.94e-04,1.61e-04,1.23e-04,9.93e-05,-1.36e-03,5.50e-03,6.76e-03,6.35e-03,4.76e-03,3.21e-03,2.19e-03,1.51e-03,9.05e-04,5.41e-04,3.27e-04,2.36e-04,1.91e-04,1.56e-04,1.23e-04,9.54e-05,-1.30e-03,5.57e-03,6.71e-03,5.83e-03,3.83e-03,2.44e-03,1.74e-03,1.27e-03,7.79e-04,4.81e-04,3.08e-04,2.27e-04,1.87e-04,1.52e-04,1.19e-04,8.86e-05,-1.16e-03,5.05e-03,5.86e-03,4.56e-03,2.61e-03,1.63e-03,1.23e-03,8.91e-04,5.60e-04,3.62e-04,2.49e-04,1.94e-04,1.62e-04,1.32e-04,9.89e-05,7.44e-05,-7.55e-04,5.46e-03,5.96e-03,3.93e-03,1.96e-03,1.23e-03,9.43e-04,6.73e-04,4.42e-04,3.02e-04,2.18e-04,1.77e-04,1.45e-04,1.19e-04,8.56e-05,6.14e-05
-2.36e-02,-6.05e-03,1.87e-03,2.44e-03,5.60e-03,6.41e-03,2.75e-03,1.16e-03,4.47e-04,2.57e-04,1.96e-04,1.66e-04,1.32e-04,1.34e-04,1.12e-04,8.72e-05,-2.38e-02,-6.00e-03,1.95e-03,2.56e-03,5.58e-03,5.89e-03,2.49e-03,1.12e-03,4.77e-04,2.60e-04,1.85e-04,1.67e-04,1.33e-04,1.29e-04,1.09e-04,8.62e-05,-2.37e-02,-5.94e-03,2.08e-03,2.72e-03,5.45e-03,4.97e-03,2.08e-03,1.03e-03,5.00e-04,2.70e-04,1.84e-04,1.66e-04,1.29e-04,1.26e-04,1.08e-04,8.64e-05,-2.39e-02,-5.90e-03,2.29e-03,2.96e-03,5.09e-03,3.92e-03,1.67e-03,9.04e-04,4.77e-04,2.64e-04,1.83e-04,1.66e-04,1.30e-04,1.26e-04,1.05e-04,8.46e-05,-2.40e-02,-5.76e-03,2.55e-03,3.12e-03,4.43e-03,2.91e-03,1.28e-03,7.40e-04,4.14e-04,2.46e-04,1.74e-04,1.64e-04,1.27e-04,1.23e-04,1.05e-04,8.13e-05,-2.36e-02,-5.49e-03,2.79e-03,3.11e-03,3.58e-03,2.08e-03,9.38e-04,5.58e-04,3.21e-04,2.11e-04,1.70e-04,1.60e-04,1.27e-04,1.19e-04,1.01e-04,7.58e-05,-2.08e-02,-4.62e-03,2.65e-03,2.57e-03,2.42e-03,1.27e-03,5.79e-04,3.41e-04,2.20e-04,1.64e-04,1.46e-04,1.42e-04,1.11e-04,1.04e-04,8.45e-05,6.40e-05,-1.79e-02,-1.49e-03,5.13e-03,3.37e-03,2.11e-03,1.01e-03,4.72e-04,2.84e-04,2.05e-04,1.68e-04,1.56e-04,1.49e-04,1.12e-04,1.02e-04,8.06e-05,5.78e-05
-2.11e-02,-6.01e-03,1.49e-03,1.78e-03,4.49e-03,4.86e-03,1.68e-03,5.99e-04,2.54e-04,1.79e-04,1.46e-04,1.28e-04,1.00e-04,1.04e-04,8.66e-05,7.09e-05,-2.14e-02,-5.97e-03,1.56e-03,1.89e-03,4.48e-03,4.46e-03,1.50e-03,5.88e-04,2.65e-04,1.72e-04,1.34e-04,1.28e-04,1.01e-04,1.00e-04,8.45e-05,7.02e-05,-2.12e-02,-5.92e-03,1.67e-03,2.04e-03,4.40e-03,3.73e-03,1.24e-03,5.42e-04,2.71e-04,1.66e-04,1.28e-04,1.27e-04,9.73e-05,9.76e-05,8.37e-05,7.03e-05,-2.14e-02,-5.89e-03,1.85e-03,2.26e-03,4.12e-03,2.92e-03,9.74e-04,4.55e-04,2.46e-04,1.51e-04,1.21e-04,1.25e-04,9.82e-05,9.82e-05,8.19e-05,6.89e-05,-2.15e-02,-5.78e-03,2.08e-03,2.42e-03,3.60e-03,2.15e-03,7.24e-04,3.52e-04,2.00e-04,1.33e-04,1.12e-04,1.23e-04,9.54e-05,9.54e-05,8.13e-05,6.63e-05,-2.12e-02,-5.53e-03,2.29e-03,2.44e-03,2.92e-03,1.51e-03,5.08e-04,2.41e-04,1.41e-04,1.14e-04,1.13e-04,1.21e-04,9.54e-05,9.28e-05,7.89e-05,6.19e-05,-1.86e-02,-4.69e-03,2.19e-03,2.04e-03,1.97e-03,9.01e-04,2.85e-04,1.26e-04,9.49e-05,9.41e-05,1.00e-04,1.09e-04,8.38e-05,8.08e-05,6.59e-05,5.23e-05,-1.61e-02,-1.91e-03,4.38e-03,2.78e-03,1.75e-03,7.31e-04,2.47e-04,1.24e-04,1.06e-04,1.09e-04,1.15e-04,1.17e-04,8.71e-05,8.07e-05,6.38e-05,4.76e-05
1.81e+02,7.71e+01,2.33e+01,1.80e+01,-8.29e+00,-1.72e+01,-1.58e+00,1.08e+00,6.46e-01,1.82e-01,6.09e-02,2.98e-02,1.17e-01,-3.06e-03,-2.47e-02,-2.48e-02,1.84e+02,7.71e+01,2.30e+01,1.68e+01,-8.90e+00,-1.55e+01,-1.12e+00,9.74e-01,7.42e-01,3.38e-01,1.29e-01,5.09e-02,1.29e-01,-1.49e-03,-2.52e-02,-2.44e-02,1.82e+02,7.69e+01,2.24e+01,1.51e+01,-9.78e+00,-1.24e+01,-4.94e-01,9.67e-01,8.74e-01,5.70e-01,2.49e-01,6.97e-02,1.29e-01,1.96e-04,-2.45e-02,-2.47e-02,1.84e+02,7.71e+01,2.16e+01,1.28e+01,-9.88e+00,-9.02e+00,6.22e-02,1.24e+00,1.10e+00,7.92e-01,3.80e-01,1.01e-01,1.44e-01,-1.51e-03,-2.46e-02,-2.24e-02,1.85e+02,7.68e+01,2.02e+01,1.02e+01,-8.95e+00,-6.02e+00,6.24e-01,1.49e+00,1.30e+00,9.48e-01,4.55e-01,1.20e-01,1.47e-01,-1.30e-03,-2.36e-02,-2.12e-02,1.82e+02,7.50e+01,1.80e+01,7.61e+00,-7.34e+00,-3.62e+00,1.07e+00,1.73e+00,1.39e+00,9.13e-01,3.99e-01,1.03e-01,1.35e-01,-1.95e-03,-2.24e-02,-2.12e-02,1.60e+02,6.52e+01,1.41e+01,4.87e+00,-4.83e+00,-1.56e+00,1.37e+00,1.61e+00,1.12e+00,6.84e-01,2.79e-01,6.22e-02,1.12e-01,-1.73e-03,-1.97e-02,-1.91e-02,1.40e+02,4.49e+01,-3.08e+00,-3.81e+00,-5.61e+00,-1.47e+00,9.05e-01,1.08e+00,7.10e-01,3.84e-01,6.52e-02,-7.36e-02,1.16e-02,-6.29e-02,-7.07e-02,-5.17e-02
7.48e+01,3.77e+01,1.32e+01,1.04e+01,-1.10e+00,-5.46e+00,4.54e-01,9.53e-01,4.28e-01,1.25e-01,4.39e-02,2.37e-02,5.61e-02,5.39e-03,-5.61e-03,-6.88e-03,7.57e+01,3.77e+01,1.31e+01,9.87e+00,-1.43e+00,-4.84e+00,5.57e-01,8.86e-01,4.87e-01,2.02e-01,7.59e-02,3.28e-02,6.10e-02,5.83e-03,-5.95e-03,-6.73e-03,7.50e+01,3.76e+01,1.29e+01,9.08e+00,-1.95e+00,-3.74e+00,6.77e-01,8.44e-01,5.59e-01,3.18e-01,1.33e-01,4.19e-02,6.07e-02,6.38e-03,-5.68e-03,-6.86e-03,7.59e+01,3.77e+01,1.26e+01,8.08e+00,-2.21e+00,-2.60e+00,7.54e-01,9.22e-01,6.61e-01,4.23e-01,1.96e-01,5.63e-02,6.75e-02,5.66e-03,-5.88e-03,-5.96e-03,7.61e+01,3.76e+01,1.20e+01,6.86e+00,-2.10e+00,-1.60e+00,8.43e-01,9.77e-01,7.30e-01,4.89e-01,2.29e-01,6.49e-02,6.83e-02,5.57e-03,-5.49e-03,-5.53e-03,7.50e+01,3.68e+01,1.10e+01,5.54e+00,-1.76e+00,-8.21e-01,9.03e-01,1.01e+00,7.41e-01,4.60e-01,1.99e-01,5.69e-02,6.32e-02,5.12e-03,-5.16e-03,-5.84e-03,6.60e+01,3.21e+01,8.90e+00,3.87e+00,-1.14e+00,-1.94e-01,8.85e-01,8.73e-01,5.78e-01,3.39e-01,1.40e-01,3.69e-02,5.27e-02,4.45e-03,-4.74e-03,-5.48e-03,5.79e+01,2.34e+01,1.48e+00,-1.02e-01,-1.71e+00,-2.80e-01,6.10e-01,5.96e-01,3.77e-01,2.00e-01,4.51e-02,-2.10e-02,1.07e-02,-2.13e-02,-2.62e-02,-1.93e-02
1.80e+01,1.10e+01,6.76e+00,5.16e+00,1.49e+00,-2.43e-01,5.03e-01,3.11e-01,1.22e-01,4.11e-02,1.79e-02,1.30e-02,1.79e-02,7.24e-03,3.05e-03,2.20e-03,1.82e+01,1.10e+01,6.74e+00,4.99e+00,1.37e+00,-1.66e-01,4.89e-01,2.91e-01,1.37e-01,5.89e-02,2.42e-02,1.48e-02,1.89e-02,7.08e-03,2.88e-03,2.24e-03,1.80e+01,1.10e+01,6.70e+00,4.74e+00,1.14e+00,-3.72e-02,4.57e-01,2.73e-01,1.55e-01,8.58e-02,3.69e-02,1.66e-02,1.84e-02,7.05e-03,2.89e-03,2.20e-03,1.82e+01,1.11e+01,6.66e+00,4.42e+00,9.16e-01,7.42e-02,4.11e-01,2.80e-01,1.77e-01,1.10e-01,5.07e-02,1.94e-02,1.98e-02,6.88e-03,2.73e-03,2.31e-03,1.83e+01,1.12e+01,6.52e+00,3.99e+00,7.22e-01,1.43e-01,3.74e-01,2.79e-01,1.90e-01,1.24e-01,5.76e-02,2.09e-02,1.96e-02,6.71e-03,2.79e-03,2.29e-03,1.80e+01,1.10e+01,6.21e+00,3.44e+00,5.52e-01,1.83e-01,3.37e-01,2.73e-01,1.87e-01,1.15e-01,5.09e-02,1.92e-02,1.86e-02,6.46e-03,2.71e-03,1.94e-03,1.59e+01,9.70e+00,5.19e+00,2.55e+00,3.76e-01,1.87e-01,2.83e-01,2.24e-01,1.43e-01,8.49e-02,3.68e-02,1.44e-02,1.59e-02,5.66e-03,2.17e-03,1.52e-03,1.40e+01,7.73e+00,3.29e+00,1.34e+00,7.23e-02,1.01e-01,1.98e-01,1.55e-01,9.68e-02,5.34e-02,1.62e-02,2.02e-03,6.90e-03,-1.74e-04,-2.75e-03,-1.85e-03
7.58e+00,5.51e+00,3.54e+00,3.40e+00,1.74e+00,6.74e-01,7.18e-01,3.70e-01,1.37e-01,4.68e-02,1.82e-02,1.10e-02,1.16e-02,6.33e-03,3.36e-03,2.46e-03,7.66e+00,5.52e+00,3.55e+00,3.31e+00,1.66e+00,6.58e-01,6.72e-01,3.51e-01,1.54e-01,6.30e-02,2.38e-02,1.21e-02,1.21e-02,6.16e-03,3.23e-03,2.48e-03,7.59e+00,5.52e+00,3.56e+00,3.18e+00,1.49e+00,6.25e-01,5.95e-01,3.25e-01,1.71e-01,8.72e-02,3.54e-02,1.41e-02,1.18e-02,6.08e-03,3.22e-03,2.45e-03,7.70e+00,5.57e+00,3.58e+00,3.03e+00,1.29e+00,5.64e-01,5.07e-01,3.12e-01,1.84e-01,1.06e-01,4.75e-02,1.67e-02,1.26e-02,5.99e-03,3.09e-03,2.49e-03,7.71e+00,5.60e+00,3.56e+00,2.80e+00,1.08e+00,4.80e-01,4.28e-01,2.89e-01,1.83e-01,1.13e-01,5.22e-02,1.80e-02,1.24e-02,5.83e-03,3.11e-03,2.44e-03,7.61e+00,5.54e+00,3.44e+00,2.48e+00,8.53e-01,4.00e-01,3.57e-01,2.60e-01,1.68e-01,1.00e-01,4.47e-02,1.66e-02,1.19e-02,5.64e-03,3.01e-03,2.15e-03,6.69e+00,4.89e+00,2.94e+00,1.89e+00,5.80e-01,2.97e-01,2.71e-01,1.97e-01,1.22e-01,7.00e-02,3.16e-02,1.22e-02,1.02e-02,4.94e-03,2.46e-03,1.75e-03,5.91e+00,3.98e+00,2.06e+00,1.20e+00,3.25e-01,2.01e-01,1.96e-01,1.39e-01,8.51e-02,4.63e-02,1.77e-02,5.41e-03,5.87e-03,2.08e-03,5.24e-05,4.99e-05
-7.33e+00,-1.90e+00,2.40e-01,6.04e-01,1.67e+00,1.73e+00,6.54e-01,2.20e-01,6.31e-02,2.23e-02,8.74e-03,5.39e-03,-8.90e-04,4.24e-03,3.81e-03,3.17e-03,-7.42e+00,-1.90e+00,2.68e-01,6.39e-01,1.67e+00,1.59e+00,5.86e-01,2.13e-01,6.99e-02,2.34e-02,8.27e-03,4.79e-03,-1.28e-03,4.04e-03,3.77e-03,3.16e-03,-7.37e+00,-1.88e+00,3.13e-01,6.93e-01,1.63e+00,1.34e+00,4.82e-01,1.93e-01,7.36e-02,2.53e-02,8.44e-03,5.03e-03,-1.35e-03,3.88e-03,3.71e-03,3.17e-03,-7.44e+00,-1.87e+00,3.81e-01,7.74e-01,1.52e+00,1.05e+00,3.76e-01,1.61e-01,6.65e-02,2.32e-02,8.11e-03,4.87e-03,-1.84e-03,3.94e-03,3.65e-03,3.04e-03,-7.47e+00,-1.84e+00,4.66e-01,8.38e-01,1.32e+00,7.73e-01,2.77e-01,1.23e-01,5.09e-02,1.71e-02,6.18e-03,4.57e-03,-1.99e-03,3.83e-03,3.58e-03,2.92e-03,-7.34e+00,-1.76e+00,5.52e-01,8.53e-01,1.06e+00,5.43e-01,1.91e-01,8.02e-02,2.98e-02,9.39e-03,4.44e-03,4.69e-03,-1.59e-03,3.75e-03,3.45e-03,2.74e-03,-6.48e+00,-1.49e+00,5.58e-01,7.20e-01,7.12e-01,3.22e-01,1.05e-01,3.69e-02,1.24e-02,2.95e-03,3.20e-03,4.17e-03,-1.19e-03,3.27e-03,2.92e-03,2.36e-03,-5.63e+00,-6.43e-01,1.25e+00,9.31e-01,6.05e-01,2.48e-01,8.29e-02,2.99e-02,1.41e-02,6.93e-03,8.45e-03,9.06e-03,2.96e-03,5.77e-03,4.99e-03,3.59e-03
-3.62e+00,-8.91e-01,3.05e-02,2.78e-01,8.56e-01,9.92e-01,4.91e-01,2.00e-01,5.96e-02,1.84e-02,6.84e-03,3.90e-03,4.40e-04,2.68e-03,2.21e-03,1.63e-03,-3.66e+00,-8.88e-01,4.41e-02,2.94e-01,8.51e-01,9.15e-01,4.45e-01,1.92e-01,6.66e-02,2.15e-02,7.38e-03,3.68e-03,3.09e-04,2.57e-03,2.18e-03,1.62e-03,-3.63e+00,-8.80e-01,6.59e-02,3.21e-01,8.28e-01,7.77e-01,3.72e-01,1.75e-01,7.17e-02,2.61e-02,8.92e-03,4.10e-03,2.88e-04,2.48e-03,2.15e-03,1.63e-03,-3.67e+00,-8.75e-01,9.84e-02,3.60e-01,7.71e-01,6.17e-01,2.97e-01,1.54e-01,6.97e-02,2.75e-02,1.02e-02,4.35e-03,1.46e-04,2.51e-03,2.11e-03,1.57e-03,-3.68e+00,-8.59e-01,1.39e-01,3.91e-01,6.71e-01,4.61e-01,2.27e-01,1.25e-01,6.00e-02,2.49e-02,9.69e-03,4.38e-03,9.98e-05,2.44e-03,2.08e-03,1.51e-03,-3.62e+00,-8.21e-01,1.83e-01,4.00e-01,5.43e-01,3.30e-01,1.65e-01,9.34e-02,4.43e-02,1.86e-02,7.74e-03,4.25e-03,2.36e-04,2.38e-03,2.00e-03,1.41e-03,-3.19e+00,-6.95e-01,1.97e-01,3.39e-01,3.66e-01,2.02e-01,1.02e-01,5.53e-02,2.61e-02,1.07e-02,5.43e-03,3.41e-03,2.50e-04,2.07e-03,1.69e-03,1.20e-03,-2.78e+00,-2.91e-01,5.33e-01,4.40e-01,3.08e-01,1.53e-01,7.75e-02,4.08e-02,2.12e-02,9.85e-03,6.72e-03,5.39e-03,2.09e-03,3.20e-03,2.63e-03,1.77e-03
1.06e+00,9.02e-01,3.46e-01,4.80e-01,3.74e-01,3.32e-01,3.84e-01,2.15e-01,7.23e-02,2.09e-02,7.30e-03,3.87e-03,3.23e-03,1.86e-03,1.01e-03,4.93e-04,1.08e+00,9.03e-01,3.47e-01,4.66e-01,3.57e-01,3.16e-01,3.57e-01,2.05e-01,8.14e-02,2.79e-02,9.72e-03,4.28e-03,3.46e-03,1.83e-03,9.73e-04,4.97e-04,1.07e+00,9.03e-01,3.50e-01,4.49e-01,3.22e-01,2.88e-01,3.12e-01,1.89e-01,8.99e-02,3.84e-02,1.43e-02,5.19e-03,3.47e-03,1.81e-03,9.72e-04,4.94e-04,1.08e+00,9.10e-01,3.54e-01,4.29e-01,2.83e-01,2.49e-01,2.62e-01,1.77e-01,9.45e-02,4.57e-02,1.90e-02,6.29e-03,3.82e-03,1.79e-03,9.41e-04,5.11e-04,1.08e+00,9.14e-01,3.50e-01,3.99e-01,2.39e-01,2.05e-01,2.16e-01,1.58e-01,9.10e-02,4.78e-02,2.06e-02,6.87e-03,3.88e-03,1.74e-03,9.38e-04,5.08e-04,1.07e+00,9.03e-01,3.37e-01,3.57e-01,1.91e-01,1.65e-01,1.75e-01,1.34e-01,7.92e-02,4.12e-02,1.73e-02,6.26e-03,3.64e-03,1.68e-03,9.15e-04,4.31e-04,9.41e-01,7.95e-01,2.88e-01,2.74e-01,1.32e-01,1.19e-01,1.27e-01,9.60e-02,5.49e-02,2.79e-02,1.21e-02,4.40e-03,3.03e-03,1.46e-03,7.50e-04,3.44e-04,8.17e-01,6.25e-01,1.45e-01,1.62e-01,7.82e-02,8.42e-02,9.34e-02,6.77e-02,3.88e-02,1.90e-02,7.40e-03,2.45e-03,1.93e-03,8.26e-04,2.27e-04,3.91e-07
1.72e+00,1.03e+00,3.08e-01,3.97e-01,1.96e-01,1.26e-01,2.65e-01,1.70e-01,6.04e-02,1.74e-02,6.08e-03,3.18e-03,3.10e-03,1.33e-03,6.02e-04,2.09e-04,1.74e+00,1.03e+00,3.07e-01,3.81e-01,1.81e-01,1.25e-01,2.48e-01,1.62e-01,6.81e-02,2.39e-02,8.48e-03,3.68e-03,3.38e-03,1.32e-03,5.74e-04,2.13e-04,1.72e+00,1.03e+00,3.06e-01,3.60e-01,1.52e-01,1.24e-01,2.21e-01,1.50e-01,7.54e-02,3.34e-02,1.28e-02,4.57e-03,3.44e-03,1.32e-03,5.77e-04,2.10e-04,1.75e+00,1.03e+00,3.03e-01,3.35e-01,1.25e-01,1.17e-01,1.89e-01,1.42e-01,8.03e-02,4.03e-02,1.73e-02,5.68e-03,3.85e-03,1.30e-03,5.54e-04,2.37e-04,1.75e+00,1.03e+00,2.93e-01,3.01e-01,1.01e-01,1.05e-01,1.61e-01,1.29e-01,7.86e-02,4.28e-02,1.90e-02,6.30e-03,3.95e-03,1.27e-03,5.58e-04,2.41e-04,1.73e+00,1.01e+00,2.73e-01,2.60e-01,8.02e-02,9.34e-02,1.34e-01,1.13e-01,6.97e-02,3.74e-02,1.60e-02,5.67e-03,3.65e-03,1.22e-03,5.48e-04,1.86e-04,1.52e+00,8.86e-01,2.25e-01,1.95e-01,5.74e-02,7.43e-02,1.02e-01,8.30e-02,4.92e-02,2.57e-02,1.11e-02,3.85e-03,2.99e-03,1.05e-03,4.41e-04,1.35e-04,1.32e+00,6.47e-01,2.66e-02,6.93e-02,1.69e-02,5.12e-02,7.47e-02,5.83e-02,3.42e-02,1.70e-02,6.23e-03,1.50e-03,1.53e-03,2.35e-04,-2.42e-04,-3.07e-04
1.39e+00,7.55e-01,2.17e-01,2.70e-01,9.53e-02,2.83e-02,1.45e-01,9.96e-02,3.86e-02,1.23e-02,4.32e-03,2.09e-03,2.15e-03,8.19e-04,3.47e-04,1.18e-04,1.40e+00,7.55e-01,2.16e-01,2.58e-01,8.51e-02,3.23e-02,1.36e-01,9.48e-02,4.36e-02,1.70e-02,6.18e-03,2.46e-03,2.34e-03,8.15e-04,3.27e-04,1.20e-04,1.39e+00,7.53e-01,2.15e-01,2.42e-01,6.62e-02,3.89e-02,1.23e-01,8.79e-02,4.82e-02,2.39e-02,9.64e-03,3.16e-03,2.38e-03,8.17e-04,3.30e-04,1.18e-04,1.41e+00,7.57e-01,2.11e-01,2.22e-01,5.00e-02,4.33e-02,1.07e-01,8.43e-02,5.16e-02,2.88e-02,1.31e-02,4.05e-03,2.66e-03,7.99e-04,3.16e-04,1.38e-04,1.41e+00,7.56e-01,2.02e-01,1.97e-01,3.84e-02,4.45e-02,9.24e-02,7.79e-02,5.09e-02,3.07e-02,1.45e-02,4.54e-03,2.73e-03,7.79e-04,3.21e-04,1.41e-04,1.39e+00,7.41e-01,1.87e-01,1.68e-01,2.98e-02,4.43e-02,7.92e-02,6.97e-02,4.60e-02,2.69e-02,1.21e-02,4.07e-03,2.53e-03,7.50e-04,3.16e-04,1.07e-04,1.22e+00,6.47e-01,1.52e-01,1.24e-01,2.25e-02,3.90e-02,6.21e-02,5.24e-02,3.29e-02,1.85e-02,8.37e-03,2.70e-03,2.07e-03,6.49e-04,2.52e-04,7.44e-05,1.07e+00,4.59e-01,-4.34e-03,2.98e-02,-3.30e-03,2.61e-02,4.54e-02,3.69e-02,2.28e-02,1.21e-02,4.52e-03,8.65e-04,9.63e-04,1.28e-05,-2.82e-04,-2.73e-04
9.09e-01,4.70e-01,1.35e-01,1.66e-01,4.43e-02,-6.17e-03,7.06e-02,5.03e-02,2.21e-02,8.17e-03,2.95e-03,1.30e-03,1.37e-03,5.10e-04,2.27e-04,1.03e-04,9.20e-01,4.70e-01,1.34e-01,1.58e-01,3.80e-02,-1.95e-03,6.65e-02,4.77e-02,2.49e-02,1.13e-02,4.25e-03,1.53e-03,1.47e-03,5.05e-04,2.14e-04,1.04e-04,9.12e-01,4.69e-01,1.33e-01,1.47e-01,2.68e-02,5.22e-03,6.04e-02,4.42e-02,2.75e-02,1.57e-02,6.78e-03,2.04e-03,1.48e-03,5.05e-04,2.16e-04,1.02e-04,9.24e-01,4.71e-01,1.31e-01,1.35e-01,1.79e-02,1.15e-02,5.31e-02,4.30e-02,2.94e-02,1.90e-02,9.28e-03,2.68e-03,1.65e-03,4.93e-04,2.07e-04,1.14e-04,9.25e-01,4.70e-01,1.25e-01,1.19e-01,1.25e-02,1.58e-02,4.70e-02,4.05e-02,2.93e-02,2.02e-02,1.02e-02,3.03e-03,1.67e-03,4.81e-04,2.11e-04,1.14e-04,9.13e-01,4.60e-01,1.15e-01,1.00e-01,9.39e-03,1.86e-02,4.12e-02,3.74e-02,2.69e-02,1.77e-02,8.49e-03,2.72e-03,1.57e-03,4.63e-04,2.07e-04,9.25e-05,8.03e-01,4.01e-01,9.38e-02,7.33e-02,7.88e-03,1.85e-02,3.33e-02,2.90e-02,1.95e-02,1.21e-02,5.81e-03,1.77e-03,1.29e-03,4.03e-04,1.65e-04,6.83e-05,6.98e-01,2.79e-01,-8.87e-03,1.30e-02,-7.22e-03,1.20e-02,2.44e-02,2.06e-02,1.35e-02,7.81e-03,3.12e-03,5.40e-04,5.94e-04,-1.52e-05,-1.87e-04,-1.65e-04
3.97e-01,2.04e-01,5.95e-02,7.37e-02,2.01e-02,-3.19e-03,2.91e-02,2.11e-02,1.01e-02,4.12e-03,1.63e-03,7.44e-04,7.25e-04,3.29e-04,1.82e-04,1.13e-04,4.02e-01,2.03e-01,5.91e-02,7.01e-02,1.73e-02,-1.37e-03,2.73e-02,2.00e-02,1.13e-02,5.59e-03,2.29e-03,8.61e-04,7.71e-04,3.23e-04,1.75e-04,1.12e-04,3.98e-01,2.03e-01,5.87e-02,6.55e-02,1.24e-02,1.71e-03,2.49e-02,1.86e-02,1.24e-02,7.71e-03,3.57e-03,1.13e-03,7.78e-04,3.21e-04,1.74e-04,1.12e-04,4.04e-01,2.04e-01,5.78e-02,5.99e-02,8.36e-03,4.45e-03,2.20e-02,1.81e-02,1.32e-02,9.17e-03,4.82e-03,1.47e-03,8.58e-04,3.16e-04,1.68e-04,1.16e-04,4.04e-01,2.04e-01,5.53e-02,5.28e-02,5.91e-03,6.39e-03,1.96e-02,1.72e-02,1.32e-02,9.72e-03,5.25e-03,1.66e-03,8.70e-04,3.08e-04,1.70e-04,1.13e-04,3.99e-01,1.99e-01,5.09e-02,4.47e-02,4.44e-03,7.74e-03,1.73e-02,1.60e-02,1.21e-02,8.49e-03,4.36e-03,1.49e-03,8.18e-04,2.97e-04,1.66e-04,9.94e-05,3.51e-01,1.74e-01,4.16e-02,3.28e-02,3.68e-03,7.86e-03,1.42e-02,1.26e-02,8.86e-03,5.83e-03,2.99e-03,9.79e-04,6.77e-04,2.59e-04,1.35e-04,7.94e-05,3.05e-01,1.21e-01,-3.02e-03,6.44e-03,-2.96e-03,5.15e-03,1.05e-02,9.05e-03,6.17e-03,3.78e-03,1.67e-03,3.88e-04,3.56e-04,6.72e-05,-2.82e-05,-3.16e-05
1.02e-01,5.75e-02,2.11e-02,2.49e-02,1.15e-02,4.99e-03,1.13e-02,8.04e-03,3.62e-03,1.49e-03,7.16e-04,4.47e-04,3.71e-04,2.44e-04,1.71e-04,1.27e-04,1.03e-01,5.76e-02,2.11e-02,2.39e-02,1.06e-02,5.04e-03,1.06e-02,7.67e-03,4.03e-03,1.92e-03,9.13e-04,4.95e-04,3.96e-04,2.38e-04,1.66e-04,1.26e-04,1.03e-01,5.75e-02,2.11e-02,2.27e-02,8.95e-03,5.07e-03,9.50e-03,7.12e-03,4.39e-03,2.54e-03,1.28e-03,5.92e-04,4.03e-04,2.34e-04,1.65e-04,1.26e-04,1.04e-01,5.78e-02,2.09e-02,2.12e-02,7.35e-03,4.91e-03,8.28e-03,6.81e-03,4.62e-03,2.95e-03,1.63e-03,7.05e-04,4.44e-04,2.33e-04,1.61e-04,1.25e-04,1.04e-01,5.79e-02,2.03e-02,1.91e-02,5.95e-03,4.58e-03,7.23e-03,6.30e-03,4.52e-03,3.10e-03,1.75e-03,7.65e-04,4.53e-04,2.27e-04,1.60e-04,1.21e-04,1.03e-01,5.69e-02,1.92e-02,1.66e-02,4.69e-03,4.25e-03,6.26e-03,5.67e-03,4.07e-03,2.72e-03,1.49e-03,6.97e-04,4.24e-04,2.20e-04,1.56e-04,1.11e-04,9.03e-02,4.98e-02,1.60e-02,1.24e-02,3.38e-03,3.56e-03,4.96e-03,4.31e-03,2.95e-03,1.91e-03,1.06e-03,4.94e-04,3.48e-04,1.90e-04,1.29e-04,9.19e-05,7.89e-02,3.66e-02,4.74e-03,5.20e-03,1.10e-03,2.52e-03,3.72e-03,3.12e-03,2.09e-03,1.31e-03,6.72e-04,3.04e-04,2.38e-04,1.30e-04,7.46e-05,5.12e-05
1.34e-01,6.45e-02,2.24e-02,2.13e-02,9.70e-04,-6.53e-03,4.70e-03,4.49e-03,1.92e-03,7.35e-04,4.17e-04,3.17e-04,3.47e-04,2.01e-04,1.36e-04,9.98e-05,1.36e-01,6.45e-02,2.21e-02,2.03e-02,2.60e-04,-5.58e-03,4.63e-03,4.27e-03,2.13e-03,9.58e-04,5.04e-04,3.53e-04,3.70e-04,1.96e-04,1.31e-04,9.89e-05,1.35e-01,6.44e-02,2.19e-02,1.88e-02,-9.52e-04,-3.93e-03,4.43e-03,4.01e-03,2.37e-03,1.29e-03,6.64e-04,3.86e-04,3.71e-04,1.93e-04,1.30e-04,9.88e-05,1.37e-01,6.47e-02,2.13e-02,1.69e-02,-1.71e-03,-2.25e-03,4.14e-03,4.00e-03,2.61e-03,1.56e-03,8.37e-04,4.34e-04,4.03e-04,1.92e-04,1.27e-04,9.88e-05,1.37e-01,6.45e-02,2.03e-02,1.45e-02,-1.86e-03,-8.52e-04,3.90e-03,3.86e-03,2.67e-03,1.71e-03,9.13e-04,4.61e-04,4.07e-04,1.87e-04,1.27e-04,9.54e-05,1.35e-01,6.32e-02,1.86e-02,1.19e-02,-1.59e-03,2.36e-04,3.64e-03,3.65e-03,2.53e-03,1.57e-03,8.18e-04,4.24e-04,3.84e-04,1.81e-04,1.23e-04,8.71e-05,1.19e-01,5.51e-02,1.50e-02,8.51e-03,-8.92e-04,9.46e-04,3.14e-03,2.90e-03,1.90e-03,1.16e-03,6.11e-04,3.25e-04,3.20e-04,1.56e-04,1.01e-04,7.18e-05,1.04e-01,3.85e-02,7.02e-04,5.34e-04,-2.37e-03,4.95e-04,2.28e-03,2.05e-03,1.32e-03,7.92e-04,3.63e-04,1.71e-04,2.01e-04,8.84e-05,4.11e-05,2.80e-05
-1.99e-03,4.72e-03,6.15e-03,6.63e-03,6.52e-03,6.08e-03,3.95e-03,2.02e-03,7.77e-04,3.70e-04,2.59e-04,2.11e-04,1.83e-04,1.65e-04,1.27e-04,9.92e-05,-2.02e-03,4.77e-03,6.20e-03,6.57e-03,6.37e-03,5.67e-03,3.64e-03,1.95e-03,8.45e-04,4.11e-04,2.61e-04,2.16e-04,1.87e-04,1.60e-04,1.24e-04,9.82e-05,-2.02e-03,4.82e-03,6.28e-03,6.47e-03,5.99e-03,4.93e-03,3.14e-03,1.80e-03,9.10e-04,4.76e-04,2.86e-04,2.20e-04,1.82e-04,1.55e-04,1.23e-04,9.83e-05,-2.01e-03,4.92e-03,6.41e-03,6.39e-03,5.44e-03,4.04e-03,2.61e-03,1.66e-03,9.27e-04,5.16e-04,3.12e-04,2.27e-04,1.88e-04,1.56e-04,1.20e-04,9.66e-05,-2.02e-03,5.05e-03,6.51e-03,6.13e-03,4.66e-03,3.15e-03,2.12e-03,1.46e-03,8.73e-04,5.21e-04,3.16e-04,2.29e-04,1.84e-04,1.52e-04,1.19e-04,9.28e-05,-1.95e-03,5.12e-03,6.46e-03,5.64e-03,3.75e-03,2.38e-03,1.68e-03,1.22e-03,7.50e-04,4.63e-04,2.97e-04,2.20e-04,1.81e-04,1.47e-04,1.16e-04,8.62e-05,-1.73e-03,4.65e-03,5.65e-03,4.41e-03,2.56e-03,1.58e-03,1.19e-03,8.57e-04,5.39e-04,3.48e-04,2.40e-04,1.88e-04,1.57e-04,1.28e-04,9.62e-05,7.24e-05,-1.26e-03,5.14e-03,5.82e-03,3.84e-03,1.93e-03,1.20e-03,9.11e-04,6.48e-04,4.26e-04,2.92e-04,2.11e-04,1.72e-04,1.41e-04,1.16e-04,8.35e-05,5.99e-05
-2.24e-02,-5.70e-03,1.84e-03,2.38e-03,5.39e-03,6.16e-03,2.67e-03,1.13e-03,4.36e-04,2.50e-04,1.90e-04,1.60e-04,1.28e-04,1.30e-04,1.08e-04,8.45e-05,-2.27e-02,-5.66e-03,1.92e-03,2.50e-03,5.37e-03,5.67e-03,2.41e-03,1.09e-03,4.65e-04,2.53e-04,1.80e-04,1.62e-04,1.29e-04,1.25e-04,1.05e-04,8.36e-05,-2.25e-02,-5.60e-03,2.04e-03,2.65e-03,5.24e-03,4.78e-03,2.02e-03,1.01e-03,4.88e-04,2.63e-04,1.79e-04,1.61e-04,1.25e-04,1.22e-04,1.04e-04,8.37e-05,-2.27e-02,-5.55e-03,2.24e-03,2.87e-03,4.89e-03,3.77e-03,1.62e-03,8.83e-04,4.67e-04,2.58e-04,1.78e-04,1.61e-04,1.27e-04,1.22e-04,1.02e-04,8.20e-05,-2.28e-02,-5.42e-03,2.48e-03,3.02e-03,4.26e-03,2.81e-03,1.24e-03,7.24e-04,4.06e-04,2.40e-04,1.69e-04,1.59e-04,1.23e-04,1.19e-04,1.01e-04,7.89e-05,-2.24e-02,-5.16e-03,2.71e-03,3.01e-03,3.45e-03,2.00e-03,9.15e-04,5.48e-04,3.16e-04,2.07e-04,1.66e-04,1.56e-04,1.23e-04,1.16e-04,9.81e-05,7.35e-05,-1.98e-02,-4.34e-03,2.57e-03,2.49e-03,2.33e-03,1.22e-03,5.67e-04,3.36e-04,2.17e-04,1.61e-04,1.42e-04,1.38e-04,1.08e-04,1.00e-04,8.19e-05,6.20e-05,-1.70e-02,-1.36e-03,4.94e-03,3.24e-03,2.03e-03,9.73e-04,4.61e-04,2.79e-04,2.01e-04,1.64e-04,1.51e-04,1.44e-04,1.09e-04,9.89e-05,7.80e-05,5.59e-05
-2.11e-02,-6.31e-03,1.15e-03,1.42e-03,4.17e-03,4.60e-03,1.50e-03,5.10e-04,2.19e-04,1.62e-04,1.34e-04,1.18e-04,9.18e-05,9.67e-05,8.07e-05,6.63e-05,-2.14e-02,-6.27e-03,1.22e-03,1.54e-03,4.18e-03,4.21e-03,1.34e-03,5.02e-04,2.27e-04,1.53e-04,1.23e-04,1.18e-04,9.19e-05,9.31e-05,7.88e-05,6.56e-05,-2.12e-02,-6.22e-03,1.33e-03,1.70e-03,4.11e-03,3.52e-03,1.10e-03,4.62e-04,2.30e-04,1.44e-04,1.15e-04,1.17e-04,8.89e-05,9.06e-05,7.80e-05,6.57e-05,-2.15e-02,-6.19e-03,1.50e-03,1.92e-03,3.87e-03,2.75e-03,8.56e-04,3.82e-04,2.04e-04,1.27e-04,1.07e-04,1.15e-04,8.96e-05,9.12e-05,7.64e-05,6.44e-05,-2.15e-02,-6.09e-03,1.73e-03,2.10e-03,3.38e-03,2.01e-03,6.28e-04,2.87e-04,1.60e-04,1.09e-04,9.73e-05,1.12e-04,8.69e-05,8.86e-05,7.58e-05,6.19e-05,-2.12e-02,-5.84e-03,1.94e-03,2.15e-03,2.74e-03,1.41e-03,4.31e-04,1.86e-04,1.07e-04,9.25e-05,9.94e-05,1.11e-04,8.71e-05,8.62e-05,7.35e-05,5.79e-05,-1.87e-02,-4.97e-03,1.89e-03,1.81e-03,1.85e-03,8.30e-04,2.31e-04,8.71e-05,7.00e-05,7.77e-05,8.96e-05,9.99e-05,7.65e-05,7.51e-05,6.15e-05,4.89e-05,-1.61e-02,-2.20e-03,4.09e-03,2.59e-03,1.66e-03,6.77e-04,2.06e-04,9.47e-05,8.69e-05,9.58e-05,1.05e-04,1.09e-04,8.06e-05,7.56e-05,6.00e-05,4.48e-05
1.60e+02,6.79e+01,2.05e+01,1.58e+01,-7.32e+00,-1.52e+01,-1.40e+00,9.47e-01,5.67e-01,1.60e-01,5.35e-02,2.62e-02,1.03e-01,-2.71e-03,-2.17e-02,-2.18e-02,1.62e+02,6.78e+01,2.02e+01,1.48e+01,-7.85e+00,-1.36e+01,-1.00e+00,8.53e-01,6.51e-01,2.97e-01,1.14e-01,4.48e-02,1.13e-01,-1.33e-03,-2.22e-02,-2.15e-02,1.60e+02,6.76e+01,1.98e+01,1.32e+01,-8.63e+00,-1.09e+01,-4.43e-01,8.48e-01,7.68e-01,5.01e-01,2.19e-01,6.13e-02,1.13e-01,1.58e-04,-2.16e-02,-2.18e-02,1.62e+02,6.78e+01,1.90e+01,1.13e+01,-8.72e+00,-7.96e+00,4.82e-02,1.09e+00,9.69e-01,6.96e-01,3.34e-01,8.85e-02,1.27e-01,-1.34e-03,-2.17e-02,-1.98e-02,1.63e+02,6.76e+01,1.78e+01,9.00e+00,-7.90e+00,-5.31e+00,5.44e-01,1.31e+00,1.14e+00,8.33e-01,4.00e-01,1.06e-01,1.29e-01,-1.16e-03,-2.08e-02,-1.86e-02,1.60e+02,6.60e+01,1.59e+01,6.69e+00,-6.48e+00,-3.19e+00,9.41e-01,1.52e+00,1.22e+00,8.03e-01,3.51e-01,9.03e-02,1.19e-01,-1.73e-03,-1.98e-02,-1.87e-02,1.41e+02,5.74e+01,1.24e+01,4.27e+00,-4.26e+00,-1.38e+00,1.20e+00,1.41e+00,9.88e-01,6.02e-01,2.45e-01,5.47e-02,9.84e-02,-1.53e-03,-1.74e-02,-1.69e-02,1.24e+02,3.95e+01,-2.72e+00,-3.37e+00,-4.95e+00,-1.29e+00,7.94e-01,9.49e-01,6.24e-01,3.38e-01,5.72e-02,-6.49e-02,1.02e-02,-5.54e-02,-6.23e-02,-4.55e-02
6.50e+01,3.28e+01,1.16e+01,9.14e+00,-8.93e-01,-4.70e+00,4.22e-01,8.39e-01,3.75e-01,1.09e-01,3.86e-02,2.09e-02,4.90e-02,4.91e-03,-4.71e-03,-5.85e-03,6.58e+01,3.28e+01,1.15e+01,8.67e+00,-1.17e+00,-4.16e+00,5.10e-01,7.80e-01,4.27e-01,1.77e-01,6.64e-02,2.89e-02,5.32e-02,5.29e-03,-5.02e-03,-5.73e-03,6.52e+01,3.28e+01,1.13e+01,7.98e+00,-1.63e+00,-3.21e+00,6.10e-01,7.43e-01,4.90e-01,2.78e-01,1.17e-01,3.68e-02,5.29e-02,5.76e-03,-4.78e-03,-5.84e-03,6.60e+01,3.29e+01,1.11e+01,7.11e+00,-1.86e+00,-2.23e+00,6.73e-01,8.10e-01,5.78e-01,3.69e-01,1.71e-01,4.93e-02,5.88e-02,5.13e-03,-4.95e-03,-5.06e-03,6.61e+01,3.28e+01,1.06e+01,6.05e+00,-1.78e+00,-1.37e+00,7.47e-01,8.56e-01,6.38e-01,4.27e-01,1.99e-01,5.68e-02,5.95e-02,5.05e-03,-4.62e-03,-4.69e-03,6.52e+01,3.21e+01,9.70e+00,4.89e+00,-1.49e+00,-6.95e-01,7.95e-01,8.86e-01,6.47e-01,4.01e-01,1.74e-01,4.98e-02,5.51e-02,4.65e-03,-4.34e-03,-4.97e-03,5.74e+01,2.80e+01,7.84e+00,3.42e+00,-9.64e-01,-1.57e-01,7.76e-01,7.62e-01,5.04e-01,2.96e-01,1.22e-01,3.23e-02,4.60e-02,4.04e-03,-4.00e-03,-4.67e-03,5.04e+01,2.04e+01,1.38e+00,-4.21e-02,-1.47e+00,-2.35e-01,5.35e-01,5.21e-01,3.29e-01,1.75e-01,3.96e-02,-1.80e-02,9.51e-03,-1.83e-02,-2.27e-02,-1.67e-02
1.41e+01,8.88e+00,5.61e+00,4.33e+00,1.39e+00,-4.43e-02,4.60e-01,2.66e-01,1.03e-01,3.52e-02,1.53e-02,1.11e-02,1.46e-02,6.34e-03,2.89e-03,2.14e-03,1.43e+01,8.90e+00,5.61e+00,4.20e+00,1.29e+00,6.25e-03,4.44e-01,2.49e-01,1.16e-01,4.95e-02,2.04e-02,1.25e-02,1.53e-02,6.19e-03,2.74e-03,2.17e-03,1.41e+01,8.90e+00,5.58e+00,4.00e+00,1.09e+00,8.91e-02,4.09e-01,2.33e-01,1.30e-01,7.14e-02,3.06e-02,1.40e-02,1.49e-02,6.15e-03,2.75e-03,2.14e-03,1.43e+01,8.98e+00,5.55e+00,3.74e+00,9.02e-01,1.54e-01,3.63e-01,2.37e-01,1.48e-01,9.05e-02,4.17e-02,1.62e-02,1.59e-02,6.02e-03,2.61e-03,2.22e-03,1.43e+01,9.01e+00,5.45e+00,3.39e+00,7.23e-01,1.86e-01,3.24e-01,2.33e-01,1.56e-01,1.01e-01,4.72e-02,1.74e-02,1.58e-02,5.86e-03,2.65e-03,2.19e-03,1.41e+01,8.90e+00,5.19e+00,2.94e+00,5.58e-01,1.97e-01,2.88e-01,2.25e-01,1.52e-01,9.38e-02,4.16e-02,1.60e-02,1.50e-02,5.65e-03,2.57e-03,1.89e-03,1.24e+01,7.84e+00,4.36e+00,2.19e+00,3.79e-01,1.81e-01,2.37e-01,1.83e-01,1.16e-01,6.89e-02,3.01e-02,1.21e-02,1.29e-02,4.95e-03,2.08e-03,1.50e-03,1.10e+01,6.30e+00,2.86e+00,1.21e+00,1.19e-01,1.04e-01,1.66e-01,1.27e-01,7.91e-02,4.37e-02,1.39e-02,2.48e-03,5.91e-03,4.14e-04,-1.76e-03,-1.15e-03
4.84e+00,3.83e+00,2.59e+00,2.53e+00,1.42e+00,6.43e-01,5.75e-01,2.86e-01,1.05e-01,3.59e-02,1.39e-02,8.44e-03,8.32e-03,4.96e-03,2.78e-03,2.08e-03,4.90e+00,3.84e+00,2.60e+00,2.46e+00,1.36e+00,6.19e-01,5.35e-01,2.71e-01,1.18e-01,4.77e-02,1.79e-02,9.20e-03,8.64e-03,4.81e-03,2.68e-03,2.09e-03,4.85e+00,3.84e+00,2.62e+00,2.38e+00,1.23e+00,5.73e-01,4.71e-01,2.51e-01,1.30e-01,6.54e-02,2.64e-02,1.06e-02,8.42e-03,4.74e-03,2.66e-03,2.07e-03,4.92e+00,3.88e+00,2.64e+00,2.28e+00,1.08e+00,5.03e-01,3.98e-01,2.39e-01,1.38e-01,7.86e-02,3.52e-02,1.25e-02,8.93e-03,4.68e-03,2.57e-03,2.08e-03,4.92e+00,3.90e+00,2.63e+00,2.12e+00,9.08e-01,4.18e-01,3.33e-01,2.19e-01,1.37e-01,8.34e-02,3.84e-02,1.34e-02,8.83e-03,4.56e-03,2.57e-03,2.04e-03,4.87e+00,3.87e+00,2.55e+00,1.89e+00,7.20e-01,3.39e-01,2.74e-01,1.95e-01,1.24e-01,7.33e-02,3.28e-02,1.24e-02,8.51e-03,4.41e-03,2.49e-03,1.81e-03,4.27e+00,3.42e+00,2.19e+00,1.44e+00,4.89e-01,2.45e-01,2.05e-01,1.45e-01,8.90e-02,5.11e-02,2.32e-02,9.23e-03,7.30e-03,3.86e-03,2.05e-03,1.49e-03,3.78e+00,2.83e+00,1.61e+00,9.58e-01,2.93e-01,1.68e-01,1.49e-01,1.03e-01,6.28e-02,3.42e-02,1.36e-02,4.70e-03,4.50e-03,2.01e-03,4.75e-04,3.58e-04
-4.82e+00,-1.23e+00,1.69e-01,4.19e-01,1.12e+00,1.16e+00,4.44e-01,1.52e-01,4.43e-02,1.56e-02,6.08e-03,3.73e-03,-4.50e-04,2.89e-03,2.58e-03,2.14e-03,-4.88e+00,-1.23e+00,1.88e-01,4.42e-01,1.12e+00,1.06e+00,3.98e-01,1.48e-01,4.91e-02,1.66e-02,5.87e-03,3.35e-03,-7.00e-04,2.75e-03,2.55e-03,2.13e-03,-4.84e+00,-1.22e+00,2.18e-01,4.77e-01,1.09e+00,8.95e-01,3.29e-01,1.33e-01,5.19e-02,1.83e-02,6.18e-03,3.55e-03,-7.41e-04,2.64e-03,2.51e-03,2.14e-03,-4.89e+00,-1.21e+00,2.63e-01,5.30e-01,1.01e+00,7.04e-01,2.57e-01,1.12e-01,4.73e-02,1.72e-02,6.17e-03,3.49e-03,-1.05e-03,2.69e-03,2.46e-03,2.05e-03,-4.91e+00,-1.19e+00,3.20e-01,5.71e-01,8.82e-01,5.19e-01,1.90e-01,8.63e-02,3.69e-02,1.32e-02,4.96e-03,3.32e-03,-1.15e-03,2.61e-03,2.42e-03,1.97e-03,-4.83e+00,-1.14e+00,3.76e-01,5.80e-01,7.12e-01,3.66e-01,1.32e-01,5.74e-02,2.25e-02,7.88e-03,3.68e-03,3.38e-03,-8.92e-04,2.56e-03,2.33e-03,1.85e-03,-4.26e+00,-9.64e-01,3.79e-01,4.89e-01,4.78e-01,2.18e-01,7.38e-02,2.76e-02,1.02e-02,3.09e-03,2.63e-03,2.95e-03,-6.60e-04,2.23e-03,1.97e-03,1.59e-03,-3.70e+00,-4.07e-01,8.30e-01,6.23e-01,4.05e-01,1.68e-01,5.80e-02,2.20e-02,1.07e-02,5.36e-03,5.91e-03,6.09e-03,2.04e-03,3.85e-03,3.31e-03,2.39e-03
-1.56e+00,-2.29e-01,1.11e-01,2.67e-01,5.25e-01,5.68e-01,3.23e-01,1.43e-01,4.50e-02,1.39e-02,5.07e-03,2.82e-03,9.64e-04,1.78e-03,1.35e-03,9.58e-04,-1.58e+00,-2.28e-01,1.18e-01,2.72e-01,5.18e-01,5.26e-01,2.94e-01,1.38e-01,5.04e-02,1.70e-02,5.89e-03,2.81e-03,9.47e-04,1.71e-03,1.33e-03,9.56e-04,-1.57e+00,-2.24e-01,1.30e-01,2.81e-01,4.98e-01,4.51e-01,2.49e-01,1.26e-01,5.48e-02,2.16e-02,7.74e-03,3.23e-03,9.38e-04,1.66e-03,1.31e-03,9.57e-04,-1.58e+00,-2.20e-01,1.48e-01,2.95e-01,4.60e-01,3.63e-01,2.02e-01,1.13e-01,5.47e-02,2.39e-02,9.48e-03,3.61e-03,9.40e-04,1.67e-03,1.28e-03,9.31e-04,-1.59e+00,-2.11e-01,1.68e-01,3.04e-01,3.99e-01,2.76e-01,1.58e-01,9.48e-02,4.92e-02,2.31e-02,9.59e-03,3.76e-03,9.28e-04,1.63e-03,1.27e-03,9.01e-04,-1.56e+00,-1.94e-01,1.87e-01,2.97e-01,3.22e-01,2.02e-01,1.19e-01,7.43e-02,3.90e-02,1.85e-02,7.86e-03,3.56e-03,9.46e-04,1.58e-03,1.22e-03,8.30e-04,-1.38e+00,-1.57e-01,1.81e-01,2.45e-01,2.18e-01,1.27e-01,7.74e-02,4.76e-02,2.48e-02,1.16e-02,5.49e-03,2.71e-03,8.15e-04,1.38e-03,1.02e-03,7.04e-04,-1.20e+00,3.85e-03,3.13e-01,2.67e-01,1.75e-01,9.54e-02,5.83e-02,3.45e-02,1.89e-02,9.17e-03,5.05e-03,3.24e-03,1.48e-03,1.79e-03,1.37e-03,9.02e-04
1.36e+00,8.93e-01,3.07e-01,3.94e-01,2.28e-01,1.65e-01,2.62e-01,1.56e-01,5.43e-02,1.58e-02,5.53e-03,2.89e-03,2.76e-03,1.31e-03,6.24e-04,2.62e-04,1.38e+00,8.94e-01,3.07e-01,3.80e-01,2.14e-01,1.60e-01,2.45e-01,1.49e-01,6.12e-02,2.16e-02,7.58e-03,3.28e-03,2.97e-03,1.29e-03,5.98e-04,2.65e-04,1.37e+00,8.93e-01,3.08e-01,3.61e-01,1.87e-01,1.53e-01,2.16e-01,1.37e-01,6.77e-02,3.00e-02,1.14e-02,4.03e-03,2.98e-03,1.28e-03,6.00e-04,2.63e-04,1.38e+00,8.98e-01,3.07e-01,3.40e-01,1.59e-01,1.38e-01,1.84e-01,1.30e-01,7.19e-02,3.62e-02,1.54e-02,4.97e-03,3.30e-03,1.26e-03,5.77e-04,2.84e-04,1.39e+00,9.00e-01,2.99e-01,3.10e-01,1.32e-01,1.20e-01,1.54e-01,1.18e-01,7.01e-02,3.82e-02,1.68e-02,5.48e-03,3.36e-03,1.23e-03,5.79e-04,2.85e-04,1.37e+00,8.85e-01,2.83e-01,2.71e-01,1.05e-01,1.02e-01,1.27e-01,1.02e-01,6.21e-02,3.33e-02,1.42e-02,4.96e-03,3.14e-03,1.19e-03,5.67e-04,2.31e-04,1.20e+00,7.76e-01,2.37e-01,2.05e-01,7.38e-02,7.74e-02,9.53e-02,7.45e-02,4.37e-02,2.29e-02,9.87e-03,3.43e-03,2.60e-03,1.03e-03,4.60e-04,1.76e-04,1.05e+00,5.80e-01,7.14e-02,9.40e-02,3.30e-02,5.37e-02,6.96e-02,5.24e-02,3.06e-02,1.52e-02,5.65e-03,1.48e-03,1.42e-03,3.41e-04,-1.10e-04,-1.95e-04
1.60e+00,8.88e-01,2.61e-01,3.17e-01,1.14e-01,4.22e-02,1.79e-01,1.20e-01,4.39e-02,1.30e-02,4.53e-03,2.32e-03,2.49e-03,9.34e-04,3.69e-04,9.52e-05,1.62e+00,8.88e-01,2.59e-01,3.03e-01,1.02e-01,4.64e-02,1.69e-01,1.15e-01,4.95e-02,1.79e-02,6.43e-03,2.73e-03,2.71e-03,9.32e-04,3.48e-04,9.86e-05,1.61e+00,8.86e-01,2.57e-01,2.84e-01,8.05e-02,5.32e-02,1.51e-01,1.06e-01,5.50e-02,2.53e-02,9.91e-03,3.42e-03,2.74e-03,9.34e-04,3.52e-04,9.58e-05,1.63e+00,8.91e-01,2.53e-01,2.61e-01,6.14e-02,5.72e-02,1.31e-01,1.02e-01,5.89e-02,3.08e-02,1.35e-02,4.31e-03,3.07e-03,9.14e-04,3.35e-04,1.20e-04,1.63e+00,8.90e-01,2.42e-01,2.31e-01,4.74e-02,5.70e-02,1.13e-01,9.35e-02,5.83e-02,3.29e-02,1.49e-02,4.80e-03,3.14e-03,8.91e-04,3.41e-04,1.26e-04,1.61e+00,8.73e-01,2.24e-01,1.97e-01,3.69e-02,5.53e-02,9.60e-02,8.30e-02,5.24e-02,2.90e-02,1.26e-02,4.31e-03,2.90e-03,8.57e-04,3.36e-04,8.71e-05,1.41e+00,7.62e-01,1.83e-01,1.45e-01,2.76e-02,4.76e-02,7.45e-02,6.19e-02,3.74e-02,2.01e-02,8.74e-03,2.90e-03,2.38e-03,7.40e-04,2.67e-04,5.47e-05,1.23e+00,5.44e-01,5.27e-04,3.61e-02,-2.79e-03,3.18e-02,5.43e-02,4.34e-02,2.59e-02,1.31e-02,4.66e-03,8.86e-04,1.11e-03,6.86e-06,-3.45e-04,-3.41e-04
1.12e+00,5.89e-01,1.70e-01,2.02e-01,5.58e-02,-3.16e-05,9.64e-02,6.85e-02,2.70e-02,8.71e-03,3.09e-03,1.50e-03,1.64e-03,5.89e-04,2.38e-04,7.68e-05,1.13e+00,5.89e-01,1.68e-01,1.93e-01,4.82e-02,4.65e-03,9.12e-02,6.51e-02,3.05e-02,1.21e-02,4.45e-03,1.77e-03,1.78e-03,5.86e-04,2.23e-04,7.84e-05,1.12e+00,5.88e-01,1.67e-01,1.80e-01,3.44e-02,1.27e-02,8.25e-02,6.04e-02,3.37e-02,1.70e-02,6.97e-03,2.28e-03,1.80e-03,5.89e-04,2.26e-04,7.66e-05,1.14e+00,5.91e-01,1.64e-01,1.64e-01,2.33e-02,1.94e-02,7.23e-02,5.83e-02,3.63e-02,2.07e-02,9.53e-03,2.93e-03,2.01e-03,5.75e-04,2.15e-04,9.25e-05,1.14e+00,5.90e-01,1.56e-01,1.44e-01,1.65e-02,2.36e-02,6.34e-02,5.44e-02,3.61e-02,2.22e-02,1.05e-02,3.29e-03,2.05e-03,5.60e-04,2.20e-04,9.49e-05,1.12e+00,5.78e-01,1.43e-01,1.22e-01,1.24e-02,2.61e-02,5.49e-02,4.92e-02,3.29e-02,1.95e-02,8.86e-03,2.95e-03,1.90e-03,5.39e-04,2.17e-04,7.00e-05,9.88e-01,5.04e-01,1.16e-01,8.90e-02,1.02e-02,2.48e-02,4.37e-02,3.74e-02,2.37e-02,1.35e-02,6.12e-03,1.95e-03,1.56e-03,4.66e-04,1.72e-04,4.69e-05,8.59e-01,3.54e-01,-9.23e-03,1.55e-02,-8.38e-03,1.62e-02,3.19e-02,2.64e-02,1.64e-02,8.75e-03,3.23e-03,5.45e-04,6.97e-04,-3.88e-05,-2.53e-04,-2.30e-04
6.82e-01,3.46e-01,1.01e-01,1.19e-01,2.57e-02,-1.22e-02,4.61e-02,3.40e-02,1.50e-02,5.52e-03,2.03e-03,9.38e-04,1.02e-03,3.84e-04,1.77e-04,8.68e-05,6.90e-01,3.46e-01,9.99e-02,1.13e-01,2.12e-02,-8.59e-03,4.37e-02,3.22e-02,1.69e-02,7.61e-03,2.92e-03,1.10e-03,1.10e-03,3.80e-04,1.67e-04,8.71e-05,6.84e-01,3.45e-01,9.91e-02,1.05e-01,1.34e-02,-2.34e-03,3.99e-02,2.99e-02,1.86e-02,1.07e-02,4.62e-03,1.45e-03,1.10e-03,3.80e-04,1.68e-04,8.60e-05,6.92e-01,3.47e-01,9.72e-02,9.54e-02,7.42e-03,3.42e-03,3.54e-02,2.93e-02,2.00e-02,1.29e-02,6.32e-03,1.88e-03,1.22e-03,3.71e-04,1.61e-04,9.48e-05,6.94e-01,3.46e-01,9.26e-02,8.35e-02,4.28e-03,7.70e-03,3.16e-02,2.77e-02,2.01e-02,1.38e-02,6.96e-03,2.13e-03,1.24e-03,3.62e-04,1.64e-04,9.41e-05,6.84e-01,3.39e-01,8.49e-02,7.00e-02,2.95e-03,1.07e-02,2.79e-02,2.57e-02,1.85e-02,1.21e-02,5.83e-03,1.91e-03,1.16e-03,3.48e-04,1.61e-04,7.77e-05,6.02e-01,2.96e-01,6.89e-02,5.11e-02,3.09e-03,1.16e-02,2.29e-02,2.01e-02,1.35e-02,8.39e-03,4.00e-03,1.25e-03,9.61e-04,3.03e-04,1.29e-04,5.84e-05,5.23e-01,2.05e-01,-7.51e-03,6.86e-03,-7.35e-03,7.36e-03,1.67e-02,1.43e-02,9.35e-03,5.40e-03,2.13e-03,3.70e-04,4.41e-04,-8.19e-06,-1.34e-04,-1.16e-04
2.78e-01,1.43e-01,4.29e-02,5.19e-02,1.41e-02,-2.15e-03,2.02e-02,1.47e-02,6.95e-03,2.83e-03,1.16e-03,5.59e-04,5.47e-04,2.67e-04,1.57e-04,1.02e-04,2.81e-01,1.43e-01,4.26e-02,4.95e-02,1.22e-02,-8.79e-04,1.90e-02,1.39e-02,7.80e-03,3.82e-03,1.59e-03,6.40e-04,5.80e-04,2.61e-04,1.50e-04,1.02e-04,2.79e-01,1.42e-01,4.23e-02,4.62e-02,8.76e-03,1.27e-03,1.73e-02,1.29e-02,8.55e-03,5.25e-03,2.45e-03,8.22e-04,5.83e-04,2.59e-04,1.50e-04,1.01e-04,2.82e-01,1.43e-01,4.17e-02,4.23e-02,5.96e-03,3.17e-03,1.53e-02,1.26e-02,9.11e-03,6.24e-03,3.28e-03,1.05e-03,6.40e-04,2.56e-04,1.45e-04,1.04e-04,2.83e-01,1.43e-01,3.99e-02,3.73e-02,4.24e-03,4.50e-03,1.36e-02,1.20e-02,9.07e-03,6.62e-03,3.58e-03,1.17e-03,6.48e-04,2.49e-04,1.46e-04,1.00e-04,2.79e-01,1.40e-01,3.68e-02,3.16e-02,3.20e-03,5.43e-03,1.21e-02,1.11e-02,8.37e-03,5.81e-03,2.99e-03,1.06e-03,6.11e-04,2.40e-04,1.42e-04,8.96e-05,2.45e-01,1.22e-01,3.01e-02,2.32e-02,2.63e-03,5.49e-03,9.87e-03,8.74e-03,6.12e-03,4.00e-03,2.06e-03,7.09e-04,5.07e-04,2.09e-04,1.16e-04,7.24e-05,2.13e-01,8.51e-02,-9.92e-04,4.81e-03,-1.99e-03,3.60e-03,7.29e-03,6.28e-03,4.27e-03,2.61e-03,1.17e-03,3.01e-04,2.79e-04,7.29e-05,-4.02e-07,-7.90e-06
6.19e-02,3.71e-02,1.56e-02,1.77e-02,9.28e-03,5.12e-03,8.30e-03,5.56e-03,2.43e-03,1.01e-03,5.19e-04,3.49e-04,2.95e-04,2.10e-04,1.52e-04,1.15e-04,6.27e-02,3.72e-02,1.56e-02,1.71e-02,8.69e-03,5.01e-03,7.74e-03,5.31e-03,2.70e-03,1.28e-03,6.33e-04,3.79e-04,3.11e-04,2.04e-04,1.48e-04,1.14e-04,6.21e-02,3.71e-02,1.56e-02,1.63e-02,7.54e-03,4.79e-03,6.90e-03,4.93e-03,2.93e-03,1.67e-03,8.51e-04,4.35e-04,3.13e-04,2.00e-04,1.47e-04,1.14e-04,6.29e-02,3.74e-02,1.55e-02,1.53e-02,6.38e-03,4.39e-03,5.97e-03,4.69e-03,3.08e-03,1.92e-03,1.07e-03,5.02e-04,3.39e-04,2.00e-04,1.43e-04,1.13e-04,6.30e-02,3.74e-02,1.52e-02,1.40e-02,5.25e-03,3.88e-03,5.15e-03,4.31e-03,3.00e-03,2.01e-03,1.13e-03,5.37e-04,3.43e-04,1.94e-04,1.42e-04,1.09e-04,6.22e-02,3.69e-02,1.44e-02,1.22e-02,4.17e-03,3.41e-03,4.40e-03,3.85e-03,2.70e-03,1.77e-03,9.79e-04,4.94e-04,3.25e-04,1.88e-04,1.38e-04,9.99e-05,5.47e-02,3.23e-02,1.21e-02,9.23e-03,2.95e-03,2.71e-03,3.43e-03,2.90e-03,1.95e-03,1.25e-03,7.09e-04,3.66e-04,2.70e-04,1.63e-04,1.14e-04,8.33e-05,4.79e-02,2.44e-02,5.27e-03,4.59e-03,1.34e-03,1.94e-03,2.58e-03,2.11e-03,1.40e-03,8.84e-04,4.74e-04,2.47e-04,1.98e-04,1.22e-04,7.65e-05,5.36e-05
1.11e-01,5.38e-02,1.90e-02,1.81e-02,1.01e-03,-5.29e-03,3.96e-03,3.65e-03,1.56e-03,6.09e-04,3.51e-04,2.66e-04,2.96e-04,1.74e-04,1.19e-04,8.77e-05,1.13e-01,5.38e-02,1.88e-02,1.72e-02,4.14e-04,-4.50e-03,3.90e-03,3.47e-03,1.73e-03,7.91e-04,4.18e-04,2.93e-04,3.13e-04,1.70e-04,1.15e-04,8.69e-05,1.12e-01,5.37e-02,1.86e-02,1.60e-02,-6.00e-04,-3.14e-03,3.73e-03,3.26e-03,1.93e-03,1.06e-03,5.50e-04,3.18e-04,3.11e-04,1.67e-04,1.14e-04,8.68e-05,1.13e-01,5.39e-02,1.82e-02,1.44e-02,-1.24e-03,-1.77e-03,3.46e-03,3.26e-03,2.12e-03,1.29e-03,6.91e-04,3.56e-04,3.35e-04,1.67e-04,1.11e-04,8.68e-05,1.13e-01,5.38e-02,1.73e-02,1.24e-02,-1.39e-03,-6.27e-04,3.25e-03,3.16e-03,2.18e-03,1.41e-03,7.53e-04,3.76e-04,3.37e-04,1.62e-04,1.11e-04,8.38e-05,1.12e-01,5.27e-02,1.59e-02,1.02e-02,-1.19e-03,2.50e-04,3.03e-03,2.99e-03,2.07e-03,1.29e-03,6.77e-04,3.48e-04,3.20e-04,1.57e-04,1.08e-04,7.65e-05,9.84e-02,4.60e-02,1.29e-02,7.30e-03,-6.60e-04,8.15e-04,2.60e-03,2.38e-03,1.56e-03,9.61e-04,5.07e-04,2.70e-04,2.69e-04,1.36e-04,8.87e-05,6.32e-05,8.59e-02,3.22e-02,9.46e-04,6.27e-04,-1.92e-03,4.27e-04,1.89e-03,1.69e-03,1.09e-03,6.56e-04,3.03e-04,1.45e-04,1.72e-04,7.83e-05,3.79e-05,2.61e-05
-1.76e-03,4.09e-03,5.39e-03,5.81e-03,5.68e-03,5.28e-03,3.43e-03,1.74e-03,6.71e-04,3.22e-04,2.25e-04,1.82e-04,1.59e-04,1.44e-04,1.11e-04,8.64e-05,-1.79e-03,4.14e-03,5.43e-03,5.76e-03,5.55e-03,4.93e-03,3.16e-03,1.68e-03,7.30e-04,3.57e-04,2.27e-04,1.87e-04,1.62e-04,1.39e-04,1.08e-04,8.55e-05,-1.79e-03,4.18e-03,5.50e-03,5.67e-03,5.22e-03,4.28e-03,2.72e-03,1.55e-03,7.86e-04,4.15e-04,2.49e-04,1.91e-04,1.58e-04,1.35e-04,1.07e-04,8.56e-05,-1.78e-03,4.27e-03,5.62e-03,5.59e-03,4.74e-03,3.51e-03,2.26e-03,1.43e-03,8.00e-04,4.50e-04,2.72e-04,1.96e-04,1.62e-04,1.36e-04,1.04e-04,8.41e-05,-1.79e-03,4.38e-03,5.70e-03,5.37e-03,4.07e-03,2.74e-03,1.84e-03,1.26e-03,7.54e-04,4.54e-04,2.75e-04,1.98e-04,1.59e-04,1.32e-04,1.04e-04,8.08e-05,-1.73e-03,4.45e-03,5.66e-03,4.94e-03,3.27e-03,2.07e-03,1.46e-03,1.05e-03,6.49e-04,4.03e-04,2.59e-04,1.90e-04,1.56e-04,1.28e-04,1.00e-04,7.51e-05,-1.53e-03,4.04e-03,4.95e-03,3.86e-03,2.23e-03,1.38e-03,1.03e-03,7.40e-04,4.66e-04,3.03e-04,2.09e-04,1.63e-04,1.36e-04,1.11e-04,8.37e-05,6.31e-05,-1.12e-03,4.47e-03,5.09e-03,3.36e-03,1.68e-03,1.04e-03,7.89e-04,5.60e-04,3.69e-04,2.54e-04,1.84e-04,1.49e-04,1.22e-04,1.01e-04,7.26e-05,5.22e-05
-1.97e-02,-5.20e-03,1.42e-03,1.88e-03,4.55e-03,5.24e-03,2.22e-03,9.26e-04,3.57e-04,2.06e-04,1.57e-04,1.33e-04,1.06e-04,1.08e-04,9.01e-05,7.06e-05,-2.00e-02,-5.16e-03,1.48e-03,1.98e-03,4.53e-03,4.82e-03,2.00e-03,9.00e-04,3.81e-04,2.08e-04,1.48e-04,1.34e-04,1.06e-04,1.04e-04,8.80e-05,6.98e-05,-1.98e-02,-5.11e-03,1.59e-03,2.12e-03,4.43e-03,4.06e-03,1.67e-03,8.29e-04,3.98e-04,2.14e-04,1.47e-04,1.34e-04,1.03e-04,1.01e-04,8.71e-05,7.00e-05,-2.00e-02,-5.08e-03,1.76e-03,2.32e-03,4.14e-03,3.20e-03,1.34e-03,7.22e-04,3.79e-04,2.08e-04,1.45e-04,1.33e-04,1.04e-04,1.02e-04,8.52e-05,6.85e-05,-2.01e-02,-4.97e-03,1.97e-03,2.46e-03,3.61e-03,2.37e-03,1.03e-03,5.89e-04,3.28e-04,1.92e-04,1.37e-04,1.32e-04,1.02e-04,9.89e-05,8.45e-05,6.59e-05,-1.97e-02,-4.74e-03,2.17e-03,2.46e-03,2.92e-03,1.69e-03,7.50e-04,4.41e-04,2.52e-04,1.65e-04,1.35e-04,1.29e-04,1.01e-04,9.62e-05,8.19e-05,6.15e-05,-1.74e-02,-4.00e-03,2.08e-03,2.05e-03,1.97e-03,1.02e-03,4.60e-04,2.67e-04,1.72e-04,1.29e-04,1.16e-04,1.14e-04,8.87e-05,8.37e-05,6.84e-05,5.19e-05,-1.50e-02,-1.38e-03,4.16e-03,2.73e-03,1.73e-03,8.18e-04,3.76e-04,2.23e-04,1.61e-04,1.33e-04,1.25e-04,1.21e-04,9.06e-05,8.28e-05,6.55e-05,4.70e-05
-1.91e-02,-5.89e-03,8.16e-04,1.05e-03,3.57e-03,3.99e-03,1.25e-03,4.07e-04,1.75e-04,1.34e-04,1.12e-04,9.87e-05,7.59e-05,8.12e-05,6.81e-05,5.60e-05,-1.93e-02,-5.86e-03,8.75e-04,1.16e-03,3.58e-03,3.65e-03,1.11e-03,4.03e-04,1.81e-04,1.25e-04,1.01e-04,9.87e-05,7.59e-05,7.82e-05,6.65e-05,5.54e-05,-1.92e-02,-5.81e-03,9.71e-04,1.31e-03,3.53e-03,3.04e-03,9.07e-04,3.70e-04,1.82e-04,1.14e-04,9.37e-05,9.71e-05,7.34e-05,7.60e-05,6.58e-05,5.55e-05,-1.94e-02,-5.79e-03,1.12e-03,1.52e-03,3.32e-03,2.37e-03,7.04e-04,3.01e-04,1.58e-04,9.81e-05,8.54e-05,9.55e-05,7.38e-05,7.66e-05,6.44e-05,5.44e-05,-1.94e-02,-5.70e-03,1.32e-03,1.69e-03,2.91e-03,1.73e-03,5.10e-04,2.20e-04,1.19e-04,8.12e-05,7.71e-05,9.32e-05,7.15e-05,7.44e-05,6.40e-05,5.23e-05,-1.91e-02,-5.48e-03,1.52e-03,1.75e-03,2.36e-03,1.20e-03,3.44e-04,1.35e-04,7.44e-05,6.83e-05,7.94e-05,9.19e-05,7.18e-05,7.24e-05,6.20e-05,4.89e-05,-1.69e-02,-4.67e-03,1.50e-03,1.49e-03,1.59e-03,7.04e-04,1.76e-04,5.47e-05,4.69e-05,5.84e-05,7.24e-05,8.33e-05,6.32e-05,6.31e-05,5.19e-05,4.13e-05,-1.46e-02,-2.17e-03,3.49e-03,2.21e-03,1.44e-03,5.77e-04,1.60e-04,6.70e-05,6.53e-05,7.65e-05,8.76e-05,9.23e-05,6.75e-05,6.40e-05,5.11e-05,3.82e-05
1.40e+02,5.95e+01,1.81e+01,1.39e+01,-6.34e+00,-1.32e+01,-1.23e+00,8.24e-01,4.93e-01,1.39e-01,4.68e-02,2.32e-02,9.01e-02,-2.09e-03,-1.87e-02,-1.88e-02,1.42e+02,5.95e+01,1.78e+01,1.30e+01,-6.80e+00,-1.19e+01,-8.73e-01,7.42e-01,5.66e-01,2.58e-01,9.91e-02,3.94e-02,9.90e-02,-8.92e-04,-1.91e-02,-1.86e-02,1.41e+02,5.93e+01,1.74e+01,1.16e+01,-7.48e+00,-9.48e+00,-3.89e-01,7.37e-01,6.68e-01,4.35e-01,1.91e-01,5.37e-02,9.88e-02,3.95e-04,-1.86e-02,-1.88e-02,1.42e+02,5.95e+01,1.68e+01,9.92e+00,-7.57e+00,-6.92e+00,3.93e-02,9.45e-01,8.43e-01,6.05e-01,2.90e-01,7.73e-02,1.11e-01,-9.13e-04,-1.87e-02,-1.71e-02,1.43e+02,5.93e+01,1.57e+01,7.93e+00,-6.86e+00,-4.62e+00,4.71e-01,1.14e+00,9.91e-01,7.24e-01,3.48e-01,9.22e-02,1.13e-01,-7.55e-04,-1.79e-02,-1.61e-02,1.40e+02,5.79e+01,1.40e+01,5.91e+00,-5.63e+00,-2.78e+00,8.17e-01,1.32e+00,1.07e+00,6.98e-01,3.05e-01,7.89e-02,1.04e-01,-1.26e-03,-1.70e-02,-1.61e-02,1.24e+02,5.04e+01,1.10e+01,3.78e+00,-3.70e+00,-1.20e+00,1.05e+00,1.23e+00,8.59e-01,5.23e-01,2.13e-01,4.79e-02,8.59e-02,-1.12e-03,-1.50e-02,-1.46e-02,1.08e+02,3.47e+01,-2.22e+00,-2.88e+00,-4.30e+00,-1.13e+00,6.90e-01,8.26e-01,5.43e-01,2.94e-01,4.99e-02,-5.62e-02,9.09e-03,-4.80e-02,-5.41e-02,-3.95e-02
4.47e+01,2.38e+01,9.05e+00,7.00e+00,5.80e-02,-2.66e+00,5.37e-01,6.68e-01,2.82e-01,8.23e-02,3.02e-02,1.73e-02,3.45e-02,5.55e-03,-1.44e-03,-2.61e-03,4.52e+01,2.38e+01,8.98e+00,6.67e+00,-1.48e-01,-2.33e+00,5.73e-01,6.24e-01,3.20e-01,1.29e-01,4.89e-02,2.27e-02,3.74e-02,5.73e-03,-1.68e-03,-2.53e-03,4.48e+01,2.38e+01,8.86e+00,6.20e+00,-4.95e-01,-1.76e+00,6.05e-01,5.91e-01,3.65e-01,1.98e-01,8.27e-02,2.81e-02,3.71e-02,5.99e-03,-1.54e-03,-2.60e-03,4.54e+01,2.39e+01,8.69e+00,5.59e+00,-7.12e-01,-1.18e+00,6.09e-01,6.25e-01,4.24e-01,2.60e-01,1.19e-01,3.64e-02,4.11e-02,5.58e-03,-1.70e-03,-2.11e-03,4.55e+01,2.38e+01,8.33e+00,4.83e+00,-7.42e-01,-6.77e-01,6.23e-01,6.43e-01,4.60e-01,2.98e-01,1.38e-01,4.14e-02,4.15e-02,5.46e-03,-1.49e-03,-1.91e-03,4.49e+01,2.34e+01,7.73e+00,3.98e+00,-6.43e-01,-2.91e-01,6.25e-01,6.47e-01,4.59e-01,2.79e-01,1.21e-01,3.66e-02,3.85e-02,5.14e-03,-1.36e-03,-2.20e-03,3.95e+01,2.04e+01,6.30e+00,2.83e+00,-4.07e-01,3.85e-03,5.80e-01,5.44e-01,3.54e-01,2.05e-01,8.51e-02,2.44e-02,3.22e-02,4.47e-03,-1.38e-03,-2.17e-03,3.47e+01,1.53e+01,1.97e+00,4.50e-01,-8.02e-01,-7.68e-02,4.03e-01,3.73e-01,2.33e-01,1.23e-01,3.03e-02,-8.76e-03,8.17e-03,-1.03e-02,-1.37e-02,-1.02e-02
-3.09e+00,1.26e+00,3.18e+00,2.36e+00,2.14e+00,1.67e+00,5.56e-01,1.28e-01,2.67e-02,1.27e-02,8.12e-03,7.74e-03,1.92e-03,6.60e-03,5.48e-03,4.71e-03,-3.12e+00,1.28e+00,3.20e+00,2.36e+00,2.10e+00,1.54e+00,4.97e-01,1.24e-01,2.84e-02,9.46e-03,5.59e-03,7.05e-03,1.51e-03,6.30e-03,5.40e-03,4.71e-03,-3.10e+00,1.31e+00,3.23e+00,2.33e+00,2.00e+00,1.31e+00,4.04e-01,1.10e-01,2.82e-02,5.21e-03,2.25e-03,6.38e-03,1.20e-03,6.08e-03,5.32e-03,4.71e-03,-3.13e+00,1.36e+00,3.28e+00,2.32e+00,1.83e+00,1.03e+00,3.09e-01,8.61e-02,2.06e-02,-1.92e-04,-1.34e-03,5.21e-03,6.41e-04,6.14e-03,5.20e-03,4.54e-03,-3.14e+00,1.42e+00,3.32e+00,2.24e+00,1.57e+00,7.62e-01,2.20e-01,5.76e-02,8.94e-03,-6.19e-03,-4.07e-03,4.29e-03,2.67e-04,5.96e-03,5.13e-03,4.38e-03,-3.08e+00,1.48e+00,3.29e+00,2.06e+00,1.25e+00,5.33e-01,1.45e-01,2.66e-02,-4.34e-03,-8.87e-03,-3.02e-03,4.74e-03,7.02e-04,5.82e-03,4.94e-03,4.09e-03,-2.72e+00,1.38e+00,2.86e+00,1.61e+00,8.30e-01,3.13e-01,7.14e-02,5.27e-04,-9.23e-03,-7.51e-03,-9.92e-04,5.27e-03,9.46e-04,5.09e-03,4.16e-03,3.49e-03,-2.22e+00,1.97e+00,3.19e+00,1.56e+00,6.71e-01,2.35e-01,5.55e-02,3.48e-03,-1.11e-03,4.29e-04,6.10e-03,1.01e-02,4.58e-03,7.08e-03,5.76e-03,4.32e-03
-3.81e+00,-2.25e-01,1.14e+00,1.24e+00,1.55e+00,1.34e+00,5.23e-01,1.73e-01,5.13e-02,1.93e-02,8.28e-03,5.61e-03,1.16e-03,4.35e-03,3.59e-03,2.99e-03,-3.86e+00,-2.16e-01,1.17e+00,1.24e+00,1.53e+00,1.23e+00,4.70e-01,1.67e-01,5.67e-02,2.08e-02,8.07e-03,5.26e-03,9.01e-04,4.15e-03,3.54e-03,2.98e-03,-3.83e+00,-2.02e-01,1.20e+00,1.25e+00,1.47e+00,1.05e+00,3.90e-01,1.51e-01,6.00e-02,2.33e-02,8.72e-03,5.45e-03,7.62e-04,4.01e-03,3.49e-03,2.98e-03,-3.87e+00,-1.82e-01,1.25e+00,1.28e+00,1.35e+00,8.30e-01,3.07e-01,1.28e-01,5.57e-02,2.28e-02,9.08e-03,5.39e-03,4.47e-04,4.05e-03,3.41e-03,2.88e-03,-3.88e+00,-1.51e-01,1.31e+00,1.27e+00,1.16e+00,6.18e-01,2.29e-01,1.00e-01,4.50e-02,1.90e-02,7.97e-03,5.18e-03,2.66e-04,3.93e-03,3.37e-03,2.78e-03,-3.81e+00,-1.02e-01,1.34e+00,1.20e+00,9.31e-01,4.40e-01,1.62e-01,6.93e-02,2.98e-02,1.30e-02,6.44e-03,5.20e-03,5.34e-04,3.84e-03,3.24e-03,2.59e-03,-3.37e+00,-4.21e-02,1.21e+00,9.58e-01,6.23e-01,2.67e-01,9.40e-02,3.61e-02,1.55e-02,6.86e-03,4.81e-03,4.59e-03,6.27e-04,3.36e-03,2.73e-03,2.21e-03,-2.88e+00,4.50e-01,1.56e+00,9.84e-01,5.05e-01,2.02e-01,7.26e-02,2.83e-02,1.49e-02,8.30e-03,7.69e-03,7.56e-03,3.20e-03,4.83e-03,3.93e-03,2.88e-03
-5.60e+00,-1.80e+00,-1.42e-01,7.87e-02,9.13e-01,1.05e+00,3.35e-01,9.36e-02,2.26e-02,8.54e-03,3.55e-03,2.37e-03,-1.84e-03,2.19e-03,2.24e-03,1.92e-03,-5.67e+00,-1.80e+00,-1.24e-01,1.10e-01,9.17e-01,9.63e-01,2.96e-01,9.17e-02,2.47e-02,7.03e-03,2.43e-03,1.83e-03,-2.16e-03,2.07e-03,2.23e-03,1.91e-03,-5.63e+00,-1.79e+00,-9.58e-02,1.58e-01,9.08e-01,8.03e-01,2.39e-01,8.17e-02,2.49e-02,4.92e-03,9.10e-04,1.70e-03,-2.18e-03,1.97e-03,2.19e-03,1.92e-03,-5.69e+00,-1.79e+00,-5.29e-02,2.25e-01,8.56e-01,6.21e-01,1.80e-01,6.29e-02,1.85e-02,1.00e-03,-9.81e-04,1.23e-03,-2.61e-03,2.02e-03,2.16e-03,1.82e-03,-5.70e+00,-1.77e+00,5.49e-03,2.87e-01,7.49e-01,4.50e-01,1.25e-01,4.08e-02,8.35e-03,-3.96e-03,-2.89e-03,8.33e-04,-2.70e-03,1.96e-03,2.11e-03,1.75e-03,-5.61e+00,-1.71e+00,7.23e-02,3.25e-01,6.05e-01,3.08e-01,7.82e-02,1.69e-02,-3.30e-03,-7.22e-03,-2.96e-03,1.10e-03,-2.37e-03,1.93e-03,2.03e-03,1.66e-03,-4.95e+00,-1.47e+00,1.19e-01,2.93e-01,4.05e-01,1.75e-01,3.30e-02,-2.79e-03,-8.38e-03,-7.35e-03,-1.99e-03,1.34e-03,-1.92e-03,1.68e-03,1.73e-03,1.44e-03,-4.30e+00,-8.02e-01,6.71e-01,5.05e-01,3.64e-01,1.39e-01,2.83e-02,5.84e-04,-2.25e-03,-1.51e-03,3.34e-03,5.44e-03,1.36e-03,3.68e-03,3.38e-03,2.45e-03
-1.46e+00,-3.09e-01,3.50e-02,1.58e-01,3.97e-01,4.45e-01,2.37e-01,1.03e-01,3.21e-02,1.00e-02,3.69e-03,2.08e-03,5.20e-04,1.35e-03,1.07e-03,7.82e-04,-1.48e+00,-3.08e-01,4.11e-02,1.63e-01,3.94e-01,4.11e-01,2.15e-01,9.90e-02,3.59e-02,1.20e-02,4.19e-03,2.05e-03,4.94e-04,1.30e-03,1.06e-03,7.78e-04,-1.47e+00,-3.04e-01,5.10e-02,1.73e-01,3.81e-01,3.51e-01,1.81e-01,9.03e-02,3.88e-02,1.50e-02,5.33e-03,2.33e-03,4.95e-04,1.26e-03,1.04e-03,7.80e-04,-1.49e+00,-3.02e-01,6.55e-02,1.89e-01,3.54e-01,2.80e-01,1.46e-01,8.01e-02,3.83e-02,1.62e-02,6.38e-03,2.57e-03,4.78e-04,1.27e-03,1.02e-03,7.56e-04,-1.49e+00,-2.95e-01,8.29e-02,2.00e-01,3.07e-01,2.11e-01,1.13e-01,6.67e-02,3.39e-02,1.53e-02,6.32e-03,2.65e-03,4.70e-04,1.23e-03,1.01e-03,7.31e-04,-1.47e+00,-2.80e-01,1.01e-01,2.01e-01,2.48e-01,1.53e-01,8.42e-02,5.12e-02,2.61e-02,1.20e-02,5.15e-03,2.52e-03,4.95e-04,1.20e-03,9.73e-04,6.77e-04,-1.29e+00,-2.35e-01,1.04e-01,1.68e-01,1.68e-01,9.54e-02,5.37e-02,3.18e-02,1.62e-02,7.36e-03,3.60e-03,1.94e-03,4.27e-04,1.04e-03,8.18e-04,5.77e-04,-1.13e+00,-7.68e-02,2.35e-01,2.02e-01,1.39e-01,7.23e-02,4.07e-02,2.33e-02,1.26e-02,6.10e-03,3.68e-03,2.58e-03,1.10e-03,1.47e-03,1.17e-03,7.83e-04
8.99e-01,6.15e-01,2.12e-01,2.80e-01,1.76e-01,1.33e-01,1.94e-01,1.15e-01,4.01e-02,1.19e-02,4.17e-03,2.19e-03,2.00e-03,1.00e-03,5.07e-04,2.33e-04,9.10e-01,6.15e-01,2.12e-01,2.70e-01,1.66e-01,1.29e-01,1.81e-01,1.10e-01,4.52e-02,1.60e-02,5.68e-03,2.47e-03,2.16e-03,9.90e-04,4.88e-04,2.36e-04,9.02e-01,6.15e-01,2.13e-01,2.58e-01,1.46e-01,1.21e-01,1.59e-01,1.01e-01,5.00e-02,2.22e-02,8.52e-03,3.04e-03,2.17e-03,9.82e-04,4.88e-04,2.34e-04,9.14e-01,6.19e-01,2.13e-01,2.43e-01,1.25e-01,1.08e-01,1.35e-01,9.55e-02,5.29e-02,2.67e-02,1.14e-02,3.73e-03,2.40e-03,9.69e-04,4.71e-04,2.48e-04,9.15e-01,6.20e-01,2.09e-01,2.23e-01,1.04e-01,9.22e-02,1.13e-01,8.62e-02,5.15e-02,2.81e-02,1.24e-02,4.11e-03,2.45e-03,9.43e-04,4.72e-04,2.47e-04,9.05e-01,6.10e-01,1.98e-01,1.96e-01,8.29e-02,7.75e-02,9.34e-02,7.47e-02,4.54e-02,2.44e-02,1.05e-02,3.72e-03,2.28e-03,9.11e-04,4.61e-04,2.06e-04,7.94e-01,5.35e-01,1.66e-01,1.49e-01,5.80e-02,5.83e-02,6.96e-02,5.43e-02,3.19e-02,1.67e-02,7.29e-03,2.58e-03,1.89e-03,7.89e-04,3.76e-04,1.60e-04,6.90e-01,4.03e-01,5.55e-02,7.26e-02,2.83e-02,4.07e-02,5.10e-02,3.83e-02,2.24e-02,1.12e-02,4.26e-03,1.21e-03,1.08e-03,3.21e-04,-1.45e-05,-9.52e-05
1.07e+00,6.06e-01,1.79e-01,2.21e-01,8.63e-02,3.71e-02,1.27e-01,8.47e-02,3.11e-02,9.37e-03,3.32e-03,1.70e-03,1.77e-03,7.08e-04,3.07e-04,1.05e-04,1.09e+00,6.06e-01,1.78e-01,2.11e-01,7.80e-02,3.93e-02,1.20e-01,8.06e-02,3.51e-02,1.29e-02,4.67e-03,1.98e-03,1.92e-03,7.04e-04,2.91e-04,1.07e-04,1.08e+00,6.05e-01,1.77e-01,1.98e-01,6.25e-02,4.29e-02,1.07e-01,7.47e-02,3.89e-02,1.82e-02,7.17e-03,2.48e-03,1.94e-03,7.04e-04,2.93e-04,1.06e-04,1.09e+00,6.08e-01,1.74e-01,1.83e-01,4.88e-02,4.43e-02,9.28e-02,7.14e-02,4.16e-02,2.20e-02,9.72e-03,3.12e-03,2.16e-03,6.90e-04,2.80e-04,1.22e-04,1.09e+00,6.07e-01,1.67e-01,1.63e-01,3.83e-02,4.30e-02,7.98e-02,6.57e-02,4.11e-02,2.35e-02,1.07e-02,3.47e-03,2.21e-03,6.73e-04,2.84e-04,1.24e-04,1.08e+00,5.96e-01,1.55e-01,1.39e-01,2.99e-02,4.08e-02,6.77e-02,5.83e-02,3.69e-02,2.06e-02,9.05e-03,3.12e-03,2.05e-03,6.48e-04,2.79e-04,9.47e-05,9.49e-01,5.21e-01,1.27e-01,1.03e-01,2.20e-02,3.45e-02,5.24e-02,4.34e-02,2.64e-02,1.43e-02,6.28e-03,2.11e-03,1.69e-03,5.60e-04,2.23e-04,6.70e-05,8.26e-01,3.73e-01,3.48e-03,2.83e-02,5.84e-04,2.33e-02,3.83e-02,3.06e-02,1.83e-02,9.35e-03,3.41e-03,7.13e-04,8.17e-04,5.83e-05,-1.96e-04,-2.06e-04
7.06e-01,3.84e-01,1.13e-01,1.38e-01,4.66e-02,1.10e-02,7.02e-02,4.83e-02,1.90e-02,6.20e-03,2.24e-03,1.10e-03,1.15e-03,4.68e-04,2.21e-04,9.74e-05,7.15e-01,3.84e-01,1.12e-01,1.31e-01,4.15e-02,1.33e-02,6.62e-02,4.59e-02,2.14e-02,8.52e-03,3.16e-03,1.29e-03,1.24e-03,4.63e-04,2.09e-04,9.81e-05,7.09e-01,3.83e-01,1.11e-01,1.23e-01,3.20e-02,1.71e-02,5.96e-02,4.26e-02,2.36e-02,1.19e-02,4.90e-03,1.64e-03,1.25e-03,4.63e-04,2.11e-04,9.70e-05,7.18e-01,3.85e-01,1.10e-01,1.13e-01,2.40e-02,1.98e-02,5.19e-02,4.10e-02,2.53e-02,1.44e-02,6.66e-03,2.08e-03,1.39e-03,4.54e-04,2.02e-04,1.07e-04,7.19e-01,3.84e-01,1.05e-01,1.00e-01,1.83e-02,2.09e-02,4.51e-02,3.80e-02,2.51e-02,1.54e-02,7.33e-03,2.33e-03,1.41e-03,4.42e-04,2.05e-04,1.06e-04,7.10e-01,3.77e-01,9.68e-02,8.51e-02,1.41e-02,2.12e-02,3.88e-02,3.42e-02,2.28e-02,1.35e-02,6.17e-03,2.09e-03,1.32e-03,4.26e-04,2.01e-04,8.69e-05,6.24e-01,3.29e-01,7.91e-02,6.28e-02,1.07e-02,1.89e-02,3.06e-02,2.59e-02,1.64e-02,9.35e-03,4.27e-03,1.40e-03,1.09e-03,3.69e-04,1.61e-04,6.53e-05,5.43e-01,2.33e-01,-1.11e-03,1.49e-02,-2.25e-03,1.26e-02,2.24e-02,1.83e-02,1.14e-02,6.10e-03,2.33e-03,4.75e-04,5.25e-04,3.99e-05,-1.16e-04,-1.17e-04
3.83e-01,2.04e-01,6.17e-02,7.48e-02,2.39e-02,2.21e-03,3.33e-02,2.33e-02,1.00e-02,3.71e-03,1.42e-03,7.01e-04,7.02e-04,3.23e-04,1.80e-04,1.09e-04,3.87e-01,2.04e-01,6.14e-02,7.13e-02,2.11e-02,3.67e-03,3.14e-02,2.21e-02,1.13e-02,5.04e-03,1.97e-03,8.07e-04,7.50e-04,3.17e-04,1.73e-04,1.08e-04,3.84e-01,2.03e-01,6.10e-02,6.68e-02,1.61e-02,6.13e-03,2.84e-02,2.05e-02,1.24e-02,6.98e-03,3.04e-03,1.02e-03,7.55e-04,3.15e-04,1.72e-04,1.08e-04,3.89e-01,2.04e-01,6.02e-02,6.14e-02,1.19e-02,8.10e-03,2.48e-02,1.99e-02,1.33e-02,8.37e-03,4.11e-03,1.30e-03,8.32e-04,3.10e-04,1.67e-04,1.12e-04,3.90e-01,2.04e-01,5.77e-02,5.44e-02,8.97e-03,9.22e-03,2.18e-02,1.86e-02,1.32e-02,8.90e-03,4.50e-03,1.45e-03,8.44e-04,3.02e-04,1.68e-04,1.09e-04,3.84e-01,2.00e-01,5.34e-02,4.63e-02,6.93e-03,9.85e-03,1.90e-02,1.70e-02,1.21e-02,7.81e-03,3.78e-03,1.31e-03,7.92e-04,2.92e-04,1.64e-04,9.58e-05,3.38e-01,1.75e-01,4.37e-02,3.42e-02,5.36e-03,9.17e-03,1.52e-02,1.31e-02,8.75e-03,5.40e-03,2.61e-03,8.84e-04,6.56e-04,2.54e-04,1.33e-04,7.65e-05,2.94e-01,1.23e-01,4.29e-04,8.30e-03,-1.51e-03,6.10e-03,1.12e-02,9.35e-03,6.10e-03,3.53e-03,1.46e-03,3.51e-04,3.45e-04,6.92e-05,-2.38e-05,-3.02e-05
6.48e-02,4.53e-02,1.67e-02,2.42e-02,1.72e-02,1.27e-02,1.52e-02,9.23e-03,4.16e-03,1.75e-03,7.73e-04,4.15e-04,3.34e-04,2.36e-04,1.66e-04,1.21e-04,6.56e-02,4.53e-02,1.67e-02,2.34e-02,1.63e-02,1.21e-02,1.40e-02,8.81e-03,4.65e-03,2.26e-03,9.93e-04,4.54e-04,3.50e-04,2.29e-04,1.62e-04,1.20e-04,6.49e-02,4.53e-02,1.69e-02,2.24e-02,1.46e-02,1.10e-02,1.23e-02,8.13e-03,5.05e-03,3.01e-03,1.44e-03,5.53e-04,3.50e-04,2.25e-04,1.60e-04,1.20e-04,6.59e-02,4.56e-02,1.71e-02,2.14e-02,1.26e-02,9.63e-03,1.05e-02,7.69e-03,5.26e-03,3.48e-03,1.86e-03,6.71e-04,3.78e-04,2.24e-04,1.56e-04,1.19e-04,6.59e-02,4.58e-02,1.69e-02,1.99e-02,1.06e-02,8.08e-03,8.85e-03,7.01e-03,5.08e-03,3.61e-03,1.99e-03,7.34e-04,3.80e-04,2.18e-04,1.56e-04,1.15e-04,6.52e-02,4.51e-02,1.62e-02,1.77e-02,8.45e-03,6.72e-03,7.40e-03,6.23e-03,4.52e-03,3.12e-03,1.67e-03,6.72e-04,3.63e-04,2.11e-04,1.51e-04,1.05e-04,5.72e-02,3.96e-02,1.39e-02,1.36e-02,5.91e-03,5.05e-03,5.65e-03,4.66e-03,3.23e-03,2.13e-03,1.17e-03,4.74e-04,3.03e-04,1.84e-04,1.25e-04,8.76e-05,4.99e-02,3.03e-02,6.10e-03,7.69e-03,3.34e-03,3.68e-03,4.26e-03,3.41e-03,2.33e-03,1.46e-03,7.61e-04,3.09e-04,2.24e-04,1.36e-04,8.25e-05,5.49e-05
-7.35e-02,-2.25e-02,-7.23e-04,2.48e-03,1.41e-02,1.72e-02,7.44e-03,3.27e-03,1.24e-03,5.90e-04,3.59e-04,2.72e-04,1.67e-04,1.93e-04,1.59e-04,1.26e-04,-7.44e-02,-2.24e-02,-5.00e-04,2.89e-03,1.41e-02,1.58e-02,6.68e-03,3.17e-03,1.35e-03,6.41e-04,3.73e-04,2.77e-04,1.70e-04,1.86e-04,1.56e-04,1.25e-04,-7.38e-02,-2.22e-02,-1.35e-04,3.48e-03,1.38e-02,1.32e-02,5.56e-03,2.89e-03,1.42e-03,7.19e-04,4.16e-04,2.96e-04,1.69e-04,1.81e-04,1.54e-04,1.25e-04,-7.46e-02,-2.21e-02,4.22e-04,4.32e-03,1.29e-02,1.04e-02,4.42e-03,2.51e-03,1.36e-03,7.25e-04,4.50e-04,3.13e-04,1.75e-04,1.82e-04,1.51e-04,1.22e-04,-7.48e-02,-2.18e-02,1.18e-03,5.04e-03,1.12e-02,7.63e-03,3.37e-03,2.03e-03,1.16e-03,6.70e-04,4.37e-04,3.19e-04,1.75e-04,1.77e-04,1.49e-04,1.17e-04,-7.36e-02,-2.10e-02,2.02e-03,5.41e-03,9.06e-03,5.39e-03,2.45e-03,1.50e-03,8.65e-04,5.40e-04,3.88e-04,3.04e-04,1.71e-04,1.72e-04,1.44e-04,1.09e-04,-6.49e-02,-1.80e-02,2.48e-03,4.70e-03,6.09e-03,3.24e-03,1.48e-03,8.86e-04,5.45e-04,3.70e-04,3.01e-04,2.47e-04,1.45e-04,1.49e-04,1.21e-04,9.23e-05,-5.62e-02,-8.76e-03,1.01e-02,7.56e-03,5.44e-03,2.58e-03,1.21e-03,7.13e-04,4.75e-04,3.51e-04,3.09e-04,2.68e-04,1.66e-04,1.63e-04,1.29e-04,9.23e-05
1.15e-02,1.05e-02,7.01e-03,7.66e-03,5.57e-03,4.55e-03,4.11e-03,2.37e-03,9.22e-04,4.11e-04,2.69e-04,2.14e-04,1.98e-04,1.58e-04,1.20e-04,9.27e-05,1.17e-02,1.06e-02,7.03e-03,7.50e-03,5.36e-03,4.29e-03,3.81e-03,2.28e-03,1.01e-03,4.76e-04,2.84e-04,2.23e-04,2.04e-04,1.53e-04,1.17e-04,9.18e-05,1.16e-02,1.06e-02,7.07e-03,7.26e-03,4.91e-03,3.83e-03,3.34e-03,2.11e-03,1.10e-03,5.77e-04,3.28e-04,2.32e-04,2.00e-04,1.49e-04,1.16e-04,9.19e-05,1.17e-02,1.07e-02,7.13e-03,7.00e-03,4.36e-03,3.25e-03,2.82e-03,1.98e-03,1.14e-03,6.46e-04,3.74e-04,2.45e-04,2.09e-04,1.50e-04,1.13e-04,9.05e-05,1.17e-02,1.08e-02,7.10e-03,6.54e-03,3.69e-03,2.63e-03,2.35e-03,1.77e-03,1.09e-03,6.66e-04,3.87e-04,2.50e-04,2.07e-04,1.45e-04,1.12e-04,8.71e-05,1.16e-02,1.07e-02,6.90e-03,5.87e-03,2.96e-03,2.09e-03,1.93e-03,1.53e-03,9.63e-04,5.94e-04,3.56e-04,2.38e-04,2.01e-04,1.41e-04,1.09e-04,8.06e-05,1.02e-02,9.51e-03,5.91e-03,4.50e-03,2.04e-03,1.48e-03,1.42e-03,1.11e-03,6.97e-04,4.41e-04,2.79e-04,1.98e-04,1.72e-04,1.22e-04,9.06e-05,6.75e-05,9.09e-03,8.17e-03,4.58e-03,3.20e-03,1.36e-03,1.10e-03,1.08e-03,8.17e-04,5.25e-04,3.45e-04,2.24e-04,1.66e-04,1.45e-04,1.05e-04,7.37e-05,5.25e-05
-6.27e-02,-2.24e-02,-2.28e-03,-8.42e-04,8.42e-03,1.13e-02,3.55e-03,1.09e-03,3.29e-04,2.07e-04,1.75e-04,1.52e-04,9.63e-05,1.30e-04,1.09e-04,8.70e-05,-6.35e-02,-2.23e-02,-2.12e-03,-4.44e-04,8.52e-03,1.03e-02,3.14e-03,1.08e-03,3.42e-04,1.74e-04,1.49e-04,1.49e-04,9.50e-05,1.25e-04,1.07e-04,8.61e-05,-6.30e-02,-2.22e-02,-1.87e-03,1.06e-04,8.54e-03,8.53e-03,2.52e-03,9.75e-04,3.39e-04,1.29e-04,1.18e-04,1.44e-04,9.17e-05,1.21e-04,1.05e-04,8.63e-05,-6.37e-02,-2.22e-02,-1.47e-03,8.51e-04,8.12e-03,6.56e-03,1.91e-03,7.59e-04,2.61e-04,7.11e-05,8.49e-05,1.37e-04,9.01e-05,1.23e-04,1.03e-04,8.41e-05,-6.39e-02,-2.20e-02,-8.81e-04,1.57e-03,7.12e-03,4.71e-03,1.33e-03,5.06e-04,1.44e-04,1.31e-05,5.76e-05,1.30e-04,8.66e-05,1.19e-04,1.02e-04,8.07e-05,-6.29e-02,-2.13e-02,-1.74e-04,2.08e-03,5.77e-03,3.20e-03,8.26e-04,2.35e-04,1.28e-05,-1.52e-05,6.72e-05,1.30e-04,8.84e-05,1.16e-04,9.89e-05,7.56e-05,-5.54e-02,-1.83e-02,4.14e-04,2.01e-03,3.85e-03,1.79e-03,3.41e-04,6.86e-06,-3.88e-05,-8.19e-06,7.29e-05,1.22e-04,7.83e-05,1.01e-04,8.28e-05,6.40e-05,-4.80e-02,-1.03e-02,7.08e-03,4.83e-03,3.68e-03,1.47e-03,3.21e-04,5.83e-05,3.99e-05,6.92e-05,1.36e-04,1.63e-04,1.05e-04,1.15e-04,9.28e-05,6.70e-05
-7.05e-02,-2.73e-02,-5.03e-03,-3.70e-03,6.81e-03,1.03e-02,2.34e-03,3.84e-04,6.76e-05,1.06e-04,1.12e-04,1.04e-04,5.03e-05,9.39e-05,8.57e-05,6.90e-05,-7.14e-02,-2.73e-02,-4.86e-03,-3.22e-03,6.99e-03,9.29e-03,2.00e-03,4.01e-04,5.26e-05,5.02e-05,7.99e-05,9.81e-05,4.72e-05,9.00e-05,8.41e-05,6.83e-05,-7.08e-02,-2.72e-02,-4.61e-03,-2.55e-03,7.18e-03,7.60e-03,1.52e-03,3.45e-04,2.13e-05,-2.82e-05,3.44e-05,9.08e-05,4.47e-05,8.70e-05,8.31e-05,6.85e-05,-7.16e-02,-2.72e-02,-4.21e-03,-1.66e-03,6.93e-03,5.74e-03,1.05e-03,1.62e-04,-7.44e-05,-1.12e-04,-1.48e-05,7.96e-05,4.07e-05,8.82e-05,8.15e-05,6.65e-05,-7.18e-02,-2.70e-02,-3.57e-03,-7.44e-04,6.14e-03,4.02e-03,6.04e-04,-3.75e-05,-1.85e-04,-1.79e-04,-4.75e-05,7.10e-05,3.76e-05,8.56e-05,8.06e-05,6.38e-05,-7.07e-02,-2.62e-02,-2.75e-03,5.24e-05,4.99e-03,2.63e-03,2.27e-04,-2.42e-04,-2.82e-04,-1.87e-04,-2.82e-05,7.46e-05,4.11e-05,8.35e-05,7.80e-05,6.00e-05,-6.23e-02,-2.27e-02,-1.76e-03,4.75e-04,3.31e-03,1.37e-03,-1.10e-04,-3.45e-04,-2.53e-04,-1.34e-04,-4.02e-07,7.65e-05,3.79e-05,7.26e-05,6.55e-05,5.11e-05,-5.41e-02,-1.37e-02,5.76e-03,3.93e-03,3.38e-03,1.17e-03,-1.45e-05,-1.96e-04,-1.16e-04,-2.38e-05,8.25e-05,1.29e-04,7.37e-05,9.28e-05,8.04e-05,5.81e-05
-5.15e-02,-2.01e-02,-3.51e-03,-2.69e-03,4.87e-03,7.12e-03,1.31e-03,5.65e-05,-1.72e-05,6.18e-05,7.62e-05,7.41e-05,3.51e-05,6.73e-05,6.14e-05,5.14e-05,-5.22e-02,-2.01e-02,-3.39e-03,-2.34e-03,5.00e-03,6.44e-03,1.10e-03,7.89e-05,-3.64e-05,1.61e-05,5.12e-05,6.94e-05,3.27e-05,6.45e-05,6.02e-05,5.09e-05,-5.17e-02,-2.00e-02,-3.21e-03,-1.85e-03,5.15e-03,5.25e-03,7.92e-04,5.59e-05,-6.67e-05,-4.88e-05,1.53e-05,6.35e-05,3.07e-05,6.23e-05,5.95e-05,5.11e-05,-5.23e-02,-2.00e-02,-2.91e-03,-1.21e-03,4.98e-03,3.94e-03,5.08e-04,-6.22e-05,-1.40e-04,-1.15e-04,-2.34e-05,5.47e-05,2.76e-05,6.32e-05,5.84e-05,4.96e-05,-5.25e-02,-1.99e-02,-2.44e-03,-5.33e-04,4.42e-03,2.74e-03,2.31e-04,-1.85e-04,-2.15e-04,-1.65e-04,-4.79e-05,4.82e-05,2.53e-05,6.14e-05,5.78e-05,4.76e-05,-5.17e-02,-1.93e-02,-1.85e-03,4.99e-05,3.59e-03,1.77e-03,3.91e-07,-3.07e-04,-2.73e-04,-1.65e-04,-3.16e-05,5.12e-05,2.80e-05,5.99e-05,5.59e-05,4.48e-05,-4.55e-02,-1.67e-02,-1.15e-03,3.58e-04,2.39e-03,9.02e-04,-1.95e-04,-3.41e-04,-2.30e-04,-1.16e-04,-7.90e-06,5.36e-05,2.61e-05,5.22e-05,4.70e-05,3.82e-05,-3.95e-02,-1.02e-02,4.32e-03,2.88e-03,2.45e-03,7.83e-04,-9.52e-05,-2.06e-04,-1.17e-04,-3.02e-05,5.49e-05,9.23e-05,5.25e-05,6.70e-05,5.81e-05,4.31e-05


==> anc/flux_nue.csv <==
# Electron neutrino flux from 0 to 4 GeV in bins of 250 MeV for 8 detector regions concatenated together. Units: 1 / (m^2 x 1e6 POT x 250 MeV). 3 years of data correspond to 1e21 POT.
1.45e-01
1.98e-01
1.67e-01
1.27e-01
9.40e-02
6.71e-02
5.39e-02
3.62e-02
2.84e-02
2.28e-02
1.45e-02
9.92e-03
7.40e-03
4.93e-03
2.52e-03
1.52e-03
1.52e-01
1.96e-01
1.63e-01
1.27e-01
9.43e-02
7.21e-02
5.51e-02
3.89e-02
2.64e-02
2.19e-02
1.32e-02
1.04e-02
7.17e-03
4.63e-03
3.36e-03
2.01e-03
1.58e-01
1.93e-01
1.62e-01
1.22e-01
9.29e-02
6.98e-02
5.04e-02
3.73e-02
2.71e-02
1.97e-02
1.33e-02
1.02e-02
6.97e-03
4.04e-03
2.82e-03
1.81e-03
1.75e-01
1.91e-01
1.60e-01
1.22e-01
9.24e-02
6.55e-02
4.89e-02
3.49e-02
2.65e-02
1.87e-02
1.29e-02
9.15e-03
5.87e-03
4.40e-03
2.61e-03
1.83e-03
1.82e-01
1.96e-01
1.57e-01
1.19e-01
8.72e-02
6.25e-02
4.67e-02
3.36e-02
2.35e-02
1.80e-02
1.13e-02
8.42e-03
5.42e-03
4.08e-03
2.48e-03
1.41e-03
1.95e-01
1.91e-01
1.55e-01
1.08e-01
8.01e-02
6.02e-02
4.39e-02
3.14e-02
2.20e-02
1.64e-02
1.15e-02
7.27e-03
5.27e-03
3.25e-03
2.09e-03
1.32e-03
1.61e-01
1.64e-01
1.28e-01
9.46e-02
6.71e-02
4.66e-02
3.48e-02
2.47e-02
1.74e-02
1.34e-02
9.26e-03
5.84e-03
4.05e-03
2.28e-03
1.32e-03
9.69e-04
1.58e-01
1.59e-01
1.30e-01
8.34e-02
5.95e-02
4.19e-02
2.98e-02
2.30e-02
1.72e-02
1.10e-02
6.72e-03
4.76e-03
3.47e-03
2.21e-03
1.51e-03
8.49e-04


==> anc/flux_numu.csv <==
# Muon neutrino flux from 0 to 4 GeV in bins of 250 MeV for 8 detector regions concatenated together. Units: 1 / (m^2 x 1e6 POT x 250 MeV). 3 years of data correspond to 1e21 POT.
1.77e+01
3.37e+01
3.96e+01
3.55e+01
2.49e+01
1.43e+01
6.39e+00
2.33e+00
8.15e-01
4.20e-01
3.16e-01
2.52e-01
2.22e-01
2.01e-01
1.62e-01
1.28e-01
1.78e+01
3.40e+01
3.99e+01
3.49e+01
2.42e+01
1.34e+01
5.88e+00
2.24e+00
8.76e-01
4.48e-01
3.13e-01
2.58e-01
2.25e-01
1.94e-01
1.59e-01
1.28e-01
1.77e+01
3.42e+01
4.02e+01
3.41e+01
2.26e+01
1.17e+01
5.05e+00
2.07e+00
9.33e-01
5.02e-01
3.34e-01
2.64e-01
2.19e-01
1.89e-01
1.56e-01
1.27e-01
1.80e+01
3.48e+01
4.08e+01
3.33e+01
2.04e+01
9.69e+00
4.17e+00
1.90e+00
9.45e-01
5.31e-01
3.55e-01
2.70e-01
2.27e-01
1.89e-01
1.53e-01
1.25e-01
1.80e+01
3.54e+01
4.11e+01
3.16e+01
1.73e+01
7.55e+00
3.35e+00
1.66e+00
8.88e-01
5.31e-01
3.56e-01
2.71e-01
2.23e-01
1.84e-01
1.52e-01
1.20e-01
1.79e+01
3.57e+01
4.04e+01
2.87e+01
1.38e+01
5.69e+00
2.63e+00
1.38e+00
7.64e-01
4.79e-01
3.38e-01
2.62e-01
2.19e-01
1.79e-01
1.46e-01
1.12e-01
1.57e+01
3.21e+01
3.50e+01
2.23e+01
9.35e+00
3.75e+00
1.82e+00
9.69e-01
5.59e-01
3.72e-01
2.78e-01
2.26e-01
1.89e-01
1.56e-01
1.22e-01
9.38e-02
1.50e+01
3.16e+01
3.26e+01
1.81e+01
6.79e+00
2.77e+00
1.39e+00
7.43e-01
4.57e-01
3.24e-01
2.50e-01
2.09e-01
1.74e-01
1.44e-01
1.07e-01
7.85e-02

